Deforming super Riemann surfaces with gravitinos and super Schottky groups

The (super) Schottky uniformization of compact (super) Riemann surfaces is briefly reviewed. Deformations of super Riemann surface by gravitinos and Beltrami parameters are recast in terms of super Schottky group cohomology. It is checked that the super Schottky group formula for the period matrix of a non-split surface matches its expression in terms of a gravitino and Beltrami parameter on a split surface. The relationship between (super) Schottky groups and the construction of surfaces by gluing pairs of punctures is discussed in an appendix.

==> anc/GravitinoSchottky.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    618000,      19548]
NotebookOptionsPosition[    602949,      19078]
NotebookOutlinePosition[    603385,      19095]
CellTagsIndexPosition[    603342,      19092]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Computing a g=2 period matrix with Schottky groups", "Title",
 CellChangeTimes->{{3.6071942615597277`*^9, 3.6071943072793207`*^9}, {
  3.6071963797740836`*^9, 3.6071963824828973`*^9}, {3.6471855582488008`*^9, 
  3.647185562026317*^9}, {3.6545081552782245`*^9, 3.6545081874410095`*^9}}],

Cell["Sam Playle", "Subtitle",
 CellChangeTimes->{{3.6071942801321554`*^9, 3.6071943134794703`*^9}, {
   3.6071963779578695`*^9, 3.607196390840489*^9}, 3.6072492223254566`*^9}],

Cell[TextData[{
 "In this notebook, we will compute the abelian superdifferentials and period \
matrix of a non-split SRS given by a super Schottky group. We will give the \
results as a power series in the supermultipliers ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "i"], TraditionalForm]]],
 " of the generators ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Gamma]",
     FontWeight->"Bold"], "i"], TraditionalForm]]],
 ", giving explicitly the first few terms (higher-order terms take more \
computing time). We will compute these objects in two different ways: firstly \
directly from the super-Schottky group formulae, and secondly by using the \
the method of D\[CloseCurlyQuote]Hoker and Phong to write the objects as \
deformations from the split case. We will see that both approaches give \
matching outputs. \n\nThis notebook uses the package ",
 StyleBox["grassmann.m",
  FontWeight->"Bold"],
 " for manipulation of Grassmann numbers (available at ",
 Cell[BoxData[
  TagBox[
   ButtonBox[
    PaneSelectorBox[{
     False->"\<\"http://people.brandeis.edu/~headrick/Mathematica/\"\>", True->
     StyleBox["\<\"http://people.brandeis.edu/~headrick/Mathematica/\"\>", 
      "HyperlinkActive"]}, Dynamic[
      CurrentValue["MouseOver"]],
     BaseStyle->{"Hyperlink"},
     BaselinePosition->Baseline,
     FrameMargins->0,
     ImageSize->Automatic],
    BaseStyle->"Hyperlink",
    ButtonData->{
      URL["http://people.brandeis.edu/~headrick/Mathematica/"], None},
    ButtonNote->"http://people.brandeis.edu/~headrick/Mathematica/"],
   Annotation[#, "http://people.brandeis.edu/~headrick/Mathematica/", 
    "Hyperlink"]& ]]],
 ") which needs to be installed as ",
 StyleBox["grassmann.m", "Program"],
 ", as well as the package ",
 StyleBox["schottky.m",
  FontWeight->"Bold"],
 " accompanying this notebook which needs to be installed as ",
 StyleBox["schottky.m", "Program"],
 "."
}], "Text",
 CellChangeTimes->{{3.647504659744319*^9, 3.647504664765312*^9}, {
  3.6475047890956173`*^9, 3.6475050990708847`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "grassmann.m"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "schottky.m"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fermion", "@@", 
   RowBox[{"{", 
    RowBox[{
    "\[Theta]", ",", "\[Phi]", ",", "\[Xi]", ",", "\[Psi]", ",", "\[Zeta]"}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6475047182493258`*^9, 3.6475047718279324`*^9}}],

Cell[BoxData["\<\"N.B. some functions in this package (schottky.m) depend on \
grassmann.m\"\>"], "Print",
 CellChangeTimes->{{3.6475047656917887`*^9, 3.647504771877947*^9}, 
   3.647506701388687*^9, {3.647509707145728*^9, 3.6475097072107377`*^9}, 
   3.647510844725105*^9, 3.647512723527077*^9, 3.6475127594886894`*^9, 
   3.647513510640972*^9, 3.6475145005390787`*^9, 3.647793739213908*^9, 
   3.647933532650638*^9, 3.6544913578288703`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Split super Schottky group", "Section",
 CellChangeTimes->{{3.6475046575687065`*^9, 3.6475046776575108`*^9}}],

Cell[TextData[{
 "In this section, we\[CloseCurlyQuote]ll write down the generators, abelian \
super-differentials and period matrix of a ",
 Cell[BoxData[
  FormBox[
   RowBox[{"g", "=", "2"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " split SRS given by a super Schottky group."
}], "Text",
 CellChangeTimes->{{3.647506711790743*^9, 3.6475067858384438`*^9}}],

Cell[CellGroupData[{

Cell["The generators", "Subsection",
 CellChangeTimes->{{3.64750678800881*^9, 3.6475067892139945`*^9}}],

Cell[TextData[{
 "To give the generators, let us list the fixed super-points, expressed in \
terms of homogeneous coordinates. For the first generator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Gamma]",
     FontWeight->"Bold"], "1"], TraditionalForm]]],
 ", let us write the attractive and repulsive fixed points as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"|", 
      SubscriptBox[
       StyleBox["u",
        FontWeight->"Bold"], "1"]}], "\[RightAngleBracket]"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"0", ",", 
       RowBox[{"1", "|", "0"}]}], ")"}], 
     StyleBox["t",
      FontSlant->"Plain"]]}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"|", 
      SubscriptBox[
       StyleBox["v",
        FontWeight->"Bold"], "1"]}], "\[RightAngleBracket]"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", ",", 
       RowBox[{"0", "|", "0"}]}], ")"}], 
     StyleBox["t",
      FontSlant->"Plain"]]}], TraditionalForm]]],
 ", respectively. We can combine these together in a list as "
}], "Text",
 CellChangeTimes->{{3.6475067926795044`*^9, 3.64750694528006*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FixedPointsSplit1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647506947305372*^9, 3.6475069655043216`*^9}}],

Cell[TextData[{
 "Similarly, the fixed points of the second generator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Gamma]",
     FontWeight->"Bold"], "2"], TraditionalForm]]],
 " are given by",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"|", 
      SubscriptBox[
       StyleBox["u",
        FontWeight->"Bold"], "2"]}], "\[RightAngleBracket]"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", ",", 
       RowBox[{"1", "|", "0"}]}], ")"}], 
     StyleBox["t",
      FontSlant->"Plain"]]}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"|", 
      SubscriptBox[
       StyleBox["v",
        FontWeight->"Bold"], "2"]}], "\[RightAngleBracket]"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", ",", 
       RowBox[{"1", "|", "0"}]}], ")"}], 
     StyleBox["t",
      FontSlant->"Plain"]]}], TraditionalForm]]],
 ", respectively, so we have "
}], "Text",
 CellChangeTimes->{{3.647506970185182*^9, 3.6475070225843544`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FixedPointsSplit2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6475070287605395`*^9, 3.6475070415928345`*^9}}],

Cell["Then the two generators can be obtained as ", "Text",
 CellChangeTimes->{{3.647507046968655*^9, 3.647507056570737*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]Split1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Suvk", "[", 
     RowBox[{"#1", ",", "#2", ",", "\[CurlyEpsilon]1", ",", 
      RowBox[{"{", "}"}]}], "]"}], "&"}], "@@", 
   "FixedPointsSplit1"}]}]], "Input",
 CellChangeTimes->{{3.647507081991582*^9, 3.647507114607599*^9}, 
   3.654491067794031*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "\[CurlyEpsilon]1"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.65449136051703*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "\[CurlyEpsilon]1"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.654491067794031*^9, 3.6544910678096585`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "\[CurlyEpsilon]1"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.654491360532655*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]Split2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Suvk", "[", 
     RowBox[{"#1", ",", "#2", ",", "\[CurlyEpsilon]2", ",", 
      RowBox[{"{", "}"}]}], "]"}], "&"}], "@@", 
   "FixedPointsSplit2"}]}]], "Input",
 CellChangeTimes->{{3.647507109766857*^9, 3.647507124099491*^9}, 
   3.6544910760909424`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"u", "-", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}]], 
     ",", 
     FractionBox[
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CurlyEpsilon]2", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}]], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}]], 
     ",", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"u", " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], 
      RowBox[{"\[CurlyEpsilon]2", "-", 
       RowBox[{"u", " ", "\[CurlyEpsilon]2"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6544913605482783`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]2", "2"], "-", "u"}], 
      RowBox[{"\[CurlyEpsilon]2", "-", 
       RowBox[{"\[CurlyEpsilon]2", " ", "u"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CurlyEpsilon]2", "2"]}], ")"}], " ", "u"}], 
      RowBox[{"\[CurlyEpsilon]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
      RowBox[{"\[CurlyEpsilon]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "u"}]}], 
      RowBox[{"\[CurlyEpsilon]2", "-", 
       RowBox[{"\[CurlyEpsilon]2", " ", "u"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.6544910760909424`*^9, 3.654491076106576*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "u"}], "+", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
      RowBox[{"\[CurlyEpsilon]2", "-", 
       RowBox[{"u", " ", "\[CurlyEpsilon]2"}]}]], ",", 
     FractionBox[
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CurlyEpsilon]2", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}]], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}]], 
     ",", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"u", " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], 
      RowBox[{"\[CurlyEpsilon]2", "-", 
       RowBox[{"u", " ", "\[CurlyEpsilon]2"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.654491360563923*^9}],

Cell[TextData[{
 "Let\[CloseCurlyQuote]s combine the two pairs of fixed points and the two \
supermultipliers ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " together in lists as "
}], "Text",
 CellChangeTimes->{{3.647507138509088*^9, 3.647507174676535*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FixedPointsSplit", "=", 
   RowBox[{"{", 
    RowBox[{"FixedPointsSplit1", ",", "FixedPointsSplit2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Supermultipliers", "=", 
   RowBox[{"{", 
    RowBox[{"\[CurlyEpsilon]1", ",", "\[CurlyEpsilon]2"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6475071761319222`*^9, 3.647507199211588*^9}, 
   3.6475109017654824`*^9, {3.654491067825285*^9, 3.6544910761222105`*^9}}],

Cell[TextData[{
 "Let us write a list of the two generators and their two inverses, which we \
will use to represent any super Schottky group element as an integer in base ",
 Cell[BoxData[
  FormBox[
   RowBox[{"4", "=", 
    RowBox[{"2", "g"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " (the map isn\[CloseCurlyQuote]t surjective because of non-reduced words)."
}], "Text",
 CellChangeTimes->{{3.647507206133278*^9, 3.6475072782044425`*^9}, {
  3.6475073175110693`*^9, 3.6475073366444693`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"VSplit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Inverse", "[", "\[Gamma]Split1", "]"}], ",", "\[Gamma]Split1", 
     ",", 
     RowBox[{"Inverse", "[", "\[Gamma]Split2", "]"}], ",", "\[Gamma]Split2"}],
     "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647507279709792*^9, 3.6475073042639318`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Split abelian superdifferentials", "Subsection",
 CellChangeTimes->{{3.6475073582783947`*^9, 3.647507367149932*^9}}],

Cell[TextData[{
 "There are two ways to compute the abelian superdifferentials of a split SRS \
",
 StyleBox["\[CapitalSigma]",
  FontWeight->"Bold"],
 " given by a super Schottky group ",
 Cell[BoxData[
  FormBox[
   StyleBox["G",
    FontWeight->"Bold"], TraditionalForm]]],
 ". The first is to use the Poincar\[EAcute] series for the abelian \
superdifferentials of a generic (not necessarily split) super-Schottky group, \
which we will use later). The second is to compute the abelian differentials \
for the underlying reduced Riemann surface \[CapitalSigma] and simply \
multiply by the odd coordinate \[Zeta].\n\nLet\[CloseCurlyQuote]s begin by \
the computing the two abelian differentials on the reduced surface to leading \
order in the multipliers ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "i"], "=", 
    SuperscriptBox[
     SubscriptBox["r", "i"], "2"]}], TraditionalForm]]],
 ". We find that the abelian differentials are the sum of the following terms:"
}], "Text",
 CellChangeTimes->{{3.6475073692702637`*^9, 3.6475074693782144`*^9}, {
  3.6475075144621487`*^9, 3.6475076317283506`*^9}, {3.6475077119874277`*^9, 
  3.647507715813021*^9}, {3.647508048946373*^9, 3.6475081055974655`*^9}, {
  3.6475087361601067`*^9, 3.647508749257205*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SplitAbelianReduced", "=", 
  RowBox[{"ReducedOm", "[", 
   RowBox[{"VSplit", ",", 
    RowBox[{"WordsGenPowers", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "1", ",", "\[Zeta]"}], "}"}], ",", "FixedPointsSplit", 
    ",", 
    RowBox[{"{", "\[Zeta]", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6475081218254614`*^9, 3.647508141423961*^9}, {
   3.64750817931614*^9, 3.64750820909617*^9}, {3.6475082702778897`*^9, 
   3.647508270537918*^9}, {3.6475083776063933`*^9, 3.6475083783565273`*^9}, {
   3.6475086305067186`*^9, 3.6475086438095174`*^9}, 3.6475088037372437`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "z"], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]]}], "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "z"}], "+", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"]}]], "-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "z"}], "+", 
        RowBox[{"u", " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z", "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "u"}], "+", 
        SuperscriptBox["u", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", 
          RowBox[{"u", " ", "z"}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]]}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", "z", "-", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"1", "-", "u"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", "z", "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]]}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"z", " ", 
            SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}]}]]}], "+", 
      FractionBox["u", 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}]}]]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
        RowBox[{"u", " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "u"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]]}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
        RowBox[{"u", " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CurlyEpsilon]1", "2"], "-", 
        RowBox[{"u", " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]]}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CurlyEpsilon]1", "2"], "-", 
        RowBox[{"u", " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "z"}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "u"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "z"}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", " ", "z"}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]]}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
        RowBox[{"u", " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "z"}], "+", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CurlyEpsilon]1", "2"], "-", 
        RowBox[{"u", " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "z"}], "+", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]]}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["u", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "-", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], ")"}]}]]}], "-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], ")"}]}]], "+", 
      FractionBox[
       SuperscriptBox["\[CurlyEpsilon]1", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], ")"}]}]], "-", 
      FractionBox[
       SuperscriptBox["\[CurlyEpsilon]1", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "u", "+", 
        RowBox[{"u", " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z", "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "+", 
         SuperscriptBox["u", "2"], "+", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "-", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "u"}], "+", 
           RowBox[{"u", " ", "z"}], "+", 
           RowBox[{"u", " ", 
            SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
           RowBox[{"u", " ", "z", " ", 
            SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
           RowBox[{"u", " ", "z", " ", 
            SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
           RowBox[{"u", " ", 
            SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
            SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
           RowBox[{"z", " ", 
            SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
            SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}], ")"}]}]}]}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "-", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], ")"}]}]]}], "+", 
      FractionBox[
       SuperscriptBox["\[CurlyEpsilon]1", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], ")"}]}]], "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "u"}], "+", 
        SuperscriptBox["u", "2"], "+", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], "-", 
        RowBox[{"u", " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", 
          RowBox[{"u", " ", "z"}], "-", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"u", "-", 
        SuperscriptBox["u", "2"], "-", 
        RowBox[{"u", " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", 
          RowBox[{"u", " ", "z"}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], ")"}]}]]}], "+", 
      FractionBox[
       SuperscriptBox["\[CurlyEpsilon]1", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], ")"}]}]], "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"u", " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"1", "-", "u", "-", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], "+", 
        RowBox[{"u", " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", "z", "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "+", 
         SuperscriptBox["u", "2"], "+", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"], "-", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"u", " ", "z"}], "+", 
           RowBox[{"u", " ", 
            SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
           RowBox[{"z", " ", 
            SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
           RowBox[{"u", " ", 
            SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
           RowBox[{"u", " ", "z", " ", 
            SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
           RowBox[{"u", " ", 
            SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
            SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
           RowBox[{"u", " ", "z", " ", 
            SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
            SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}], ")"}]}]}]}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["u", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], ")"}]}]]}], "-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], ")"}]}]], "+", 
      FractionBox[
       SuperscriptBox["\[CurlyEpsilon]1", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], ")"}]}]], "-", 
      FractionBox[
       SuperscriptBox["\[CurlyEpsilon]1", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "u", "+", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], "-", 
        RowBox[{"u", " ", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", "z", "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u", "+", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "u"}], "+", "z", "+", 
           RowBox[{
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
           RowBox[{"u", " ", "z", " ", 
            SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
           RowBox[{"u", " ", 
            SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
           RowBox[{"u", " ", "z", " ", 
            SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
           RowBox[{"u", " ", 
            SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
            SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
           RowBox[{"u", " ", "z", " ", 
            SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
            SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}], ")"}]}]}]}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6544913607826757`*^9}]
}, Open  ]],

Cell[TextData[{
 "Here ",
 StyleBox["{z,1,\[Zeta]}", "Program",
  FontWeight->"Bold"],
 " is the super-point at which the formula is evaluated but note that the \
result is independent of ",
 StyleBox["\[Zeta]", "Program",
  FontWeight->"Bold"],
 " as it should be.",
 StyleBox[" ",
  FontWeight->"Bold"],
 StyleBox["WordsGenPowers[{1,1}]", "Program",
  FontWeight->"Bold"],
 " gives a list of all super Schottky group elements including not more than \
one power (positive or negative) of each of the two generators - since we are \
effectively working with a (bosonic) Schottky group, we know that the \
contribution from any super Schottky group element other than these will by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox[
     SubscriptBox["k", "i"], "2"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"i", "=", "1"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " or 2, and thus will be neglected anyway.\n\nOn the other hand, let us \
compute the abelian superdifferential directly from the super Schottky group \
formula. We get "
}], "Text",
 CellChangeTimes->{{3.6475082528696356`*^9, 3.647508259125562*^9}, {
  3.647508291586507*^9, 3.6475086214852357`*^9}, {3.6475086566915274`*^9, 
  3.647508689162119*^9}, {3.647509144582249*^9, 3.647509157824936*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SplitAbelianSuperdiff", "=", 
  RowBox[{"superOm", "[", 
   RowBox[{"VSplit", ",", 
    RowBox[{"WordsGenPowers", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "1", ",", "\[Zeta]"}], "}"}], ",", "FixedPointsSplit", 
    ",", 
    RowBox[{"{", "\[Zeta]", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6475086965683823`*^9, 3.6475087144662*^9}, {
  3.6475087860493107`*^9, 3.647508827156127*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Zeta]", "z"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[Zeta]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "+", "z"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", "\[Zeta]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z", "+", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
         RowBox[{"z", " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "+", 
         RowBox[{"u", " ", "z"}], "+", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
         RowBox[{"z", " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", "z", "-", 
         SuperscriptBox["\[CurlyEpsilon]2", "2"], "+", 
         RowBox[{"z", " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "-", "z", "-", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
         RowBox[{"u", " ", "z", " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", "\[Zeta]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"z", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "+", 
         RowBox[{"z", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
         RowBox[{"z", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "-", 
         RowBox[{"u", " ", "z", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
         RowBox[{"z", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", 
         RowBox[{"z", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
         SuperscriptBox["\[CurlyEpsilon]2", "2"], "+", 
         RowBox[{"z", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "-", 
         RowBox[{"z", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
         RowBox[{"u", " ", "z", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", 
         SuperscriptBox["\[CurlyEpsilon]1", "2"], "-", 
         RowBox[{"z", " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "z"}], "-", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
         RowBox[{"z", " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
         RowBox[{"z", " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
         RowBox[{"u", " ", "z", " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}]], ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "z", "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", 
          RowBox[{"u", " ", "z"}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}], ")"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "-", 
          RowBox[{"u", " ", "z"}], "-", 
          SuperscriptBox["\[CurlyEpsilon]1", "2"], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", 
          RowBox[{"u", " ", "z"}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}], ")"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", "z", "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"u", " ", "z"}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}], ")"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", "z", "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", "z", "+", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
          RowBox[{"u", " ", "z", " ", 
           SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
           SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ")"}]}], ")"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6544913610795546`*^9}]
}, Open  ]],

Cell[TextData[{
 "We can check that",
 StyleBox[" ",
  FontWeight->"Bold"],
 StyleBox["\[Zeta]", "Program",
  FontWeight->"Bold"],
 " times the first expression is precisely the second expression (and \
moreover this holds term-by-term). "
}], "Text",
 CellChangeTimes->{{3.647508857471603*^9, 3.6475089025540934`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Zeta]", " ", "SplitAbelianReduced"}], "==", 
   "SplitAbelianSuperdiff"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.647508808388149*^9, 3.6475088477800827`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.647508839198552*^9, 3.6475088482501526`*^9}, 
   3.647509717382428*^9, 3.647510845740261*^9, 3.647512760474008*^9, 
   3.6475135112560663`*^9, 3.647514501714258*^9, 3.647793740628849*^9, 
   3.6479335339234858`*^9, 3.6544913614233093`*^9}]
}, Open  ]],

Cell["\<\
To get from this list of terms to the two abelian superdifferentials, we can \
write (for example)\
\>", "Text",
 CellChangeTimes->{{3.647509165551289*^9, 3.6475091839594865`*^9}, {
  3.6475092688093805`*^9, 3.6475092786261454`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Normal", "@", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Total", "@", "SplitAbelianSuperdiff"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
      "FullSimplify"}], ")"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6475091943564615`*^9, 3.647509258527587*^9}, {
  3.654491068106555*^9, 3.6544910763722134`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["\[Zeta]", "z"], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "-", "z"}], ")"}], "2"]], "+", 
     FractionBox["1", 
      RowBox[{"u", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], ")"}], " ", 
   SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", 
      SuperscriptBox["z", "2"]}], ")"}], " ", 
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], 
   RowBox[{
    SuperscriptBox["u", "2"], " ", 
    SuperscriptBox["z", "2"]}]]}]], "Output",
 CellChangeTimes->{3.654491361798298*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "-", "z"}], ")"}], "2"]], "+", 
     FractionBox["1", 
      RowBox[{"u", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], ")"}], " ", 
   "\[Zeta]"}], "+", 
  FractionBox["\[Zeta]", "z"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", 
      SuperscriptBox["z", "2"]}], ")"}], " ", "\[Zeta]"}], 
   RowBox[{
    SuperscriptBox["u", "2"], " ", 
    SuperscriptBox["z", "2"]}]]}]], "Input",
 CellChangeTimes->{{3.6544910681221633`*^9, 3.6544910763722134`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["\[Zeta]", "z"], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "-", "z"}], ")"}], "2"]], "+", 
     FractionBox["1", 
      RowBox[{"u", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], ")"}], " ", 
   SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", 
      SuperscriptBox["z", "2"]}], ")"}], " ", 
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], 
   RowBox[{
    SuperscriptBox["u", "2"], " ", 
    SuperscriptBox["z", "2"]}]]}]], "Output",
 CellChangeTimes->{3.6544913618139234`*^9}],

Cell["for the first superdifferential and ", "Text",
 CellChangeTimes->{{3.6475092949189415`*^9, 3.6475093035954323`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Normal", "@", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Total", "@", "SplitAbelianSuperdiff"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
      "FullSimplify"}], ")"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.6475093060158577`*^9, {3.6544910681221633`*^9, 3.6544910763722134`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[Zeta]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "+", 
  RowBox[{
   SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         SuperscriptBox["z", "2"]}], ")"}], " ", "\[Zeta]"}], 
      RowBox[{"u", " ", 
       SuperscriptBox["z", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         SuperscriptBox["z", "2"], "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]}],
         ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.6544913618139234`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[Zeta]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "+", 
  RowBox[{
   SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         SuperscriptBox["z", "2"]}], ")"}], " ", "\[Zeta]"}], 
      RowBox[{"u", " ", 
       SuperscriptBox["z", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         SuperscriptBox["z", "2"], "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]}],
         ")"}], " ", "\[Zeta]"}], 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], ")"}]}]}]], \
"Input",
 CellChangeTimes->{{3.654491068137807*^9, 3.65449107638783*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[Zeta]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "+", 
  RowBox[{
   SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         SuperscriptBox["z", "2"]}], ")"}], " ", "\[Zeta]"}], 
      RowBox[{"u", " ", 
       SuperscriptBox["z", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         SuperscriptBox["z", "2"], "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]}],
         ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", "\[Zeta]"}], 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.65449136182955*^9}],

Cell["for the second one. ", "Text",
 CellChangeTimes->{{3.6475093145371647`*^9, 3.647509316677496*^9}}],

Cell[TextData[{
 "To write a neat expression for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " let us define"
}], "Text",
 CellChangeTimes->{{3.647975692463281*^9, 3.647975719961602*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hu", "=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], "2"], "u"]}], ";", 
  RowBox[{
   RowBox[{"Eu", "[", "z_", "]"}], ":=", 
   FractionBox[
    RowBox[{"1", "-", "u"}], 
    RowBox[{"1", "-", "z"}]]}], ";", 
  RowBox[{
   RowBox[{"Fu", "[", "z_", "]"}], ":=", 
   FractionBox[
    RowBox[{"1", "-", "u"}], 
    RowBox[{"u", "-", "z"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479546045622883`*^9, 3.6479546158287954`*^9}, {
  3.6479547255228796`*^9, 3.6479547673647575`*^9}, {3.6479548163273773`*^9, 
  3.647954844163924*^9}, {3.6479570240408063`*^9, 3.6479570243049808`*^9}, {
  3.647957067345658*^9, 3.64795708289802*^9}, {3.6479615083991117`*^9, 
  3.647961523916455*^9}, {3.647961555735649*^9, 3.647961580994479*^9}, {
  3.6479757255423203`*^9, 3.647975728048991*^9}}],

Cell["Then the neat expression for the leading terms is given by:", "Text",
 CellChangeTimes->{{3.6479760209651494`*^9, 3.6479760303033695`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SplitAbelianReducedNeat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "z"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"Eu", "[", "z", "]"}], "2"], "u"], "+", 
         SuperscriptBox[
          RowBox[{"Fu", "[", "z", "]"}], "2"]}], ")"}], 
       SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
      RowBox[{"Hu", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "u"], "+", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}], ")"}], 
       SuperscriptBox["\[CurlyEpsilon]1", "2"], 
       SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "z"}]], "+", 
      FractionBox["1", 
       RowBox[{"z", "-", "u"}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "u"], "+", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}], ")"}], 
       SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["u", "2"]}], "u"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"Eu", "[", "z", "]"}], "2"], "u"], "+", 
         SuperscriptBox[
          RowBox[{"Fu", "[", "z", "]"}], "2"]}], ")"}], 
       SuperscriptBox["\[CurlyEpsilon]1", "2"], 
       SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479757414309063`*^9, 3.6479758614168477`*^9}, {
  3.6479759283954716`*^9, 3.647976001931466*^9}, {3.6479760890505104`*^9, 
  3.6479760899561157`*^9}, {3.654491068153411*^9, 3.65449107638783*^9}}],

Cell["Let\[CloseCurlyQuote]s check this works:", "Text",
 CellChangeTimes->{{3.647976033289358*^9, 3.647976037273014*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Simplify", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Total", "@", "SplitAbelianReduced"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}],
     "-", "SplitAbelianReducedNeat"}], "==", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6479758852387185`*^9, 3.647975913711692*^9}, {
  3.647975968473175*^9, 3.647975973061231*^9}, {3.6479760113617496`*^9, 
  3.6479760116349335`*^9}, {3.654491068153411*^9, 3.65449107638783*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6479760118320675`*^9, 3.6479760913670583`*^9, 
  3.654491361985797*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Split period matrix", "Subsection",
 CellChangeTimes->{{3.647508921728037*^9, 3.647508924038558*^9}}],

Cell[TextData[{
 "We can compute the period matrix directly from the Poincar\[EAcute] series \
formula. To order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CurlyEpsilon]", "i"], "2"], TraditionalForm]]],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", "2"}], TraditionalForm]]],
 ", we get "
}], "Text",
 CellChangeTimes->{{3.647508945422333*^9, 3.6475089663411217`*^9}, {
  3.6475098134594603`*^9, 3.6475098382635765`*^9}, {3.6544911115292583`*^9, 
  3.65449111185734*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SplitPerMat", "=", 
  RowBox[{"Total", "@", 
   RowBox[{"PeriodList", "[", 
    RowBox[{
     RowBox[{"WordsGenPowers", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}], ",", "VSplit", ",", 
     "FixedPointsSplit", ",", 
     RowBox[{"Supermultipliers", "^", "2"}], ",", 
     RowBox[{"{", "\[Zeta]", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "2"}], "}"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.654491068169036*^9, 3.65449107638783*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["1", "u"], "+", "u"}], ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "\[CurlyEpsilon]1", "]"}]}]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
       SuperscriptBox["u", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "u"], "-", 
      RowBox[{"Log", "[", 
       FractionBox["1", "u"], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
       SuperscriptBox["u", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "u"], "-", 
      RowBox[{"Log", "[", 
       FractionBox["1", "u"], "]"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["1", "u"], "+", "u"}], ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "\[CurlyEpsilon]2", "]"}]}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6544913621889286`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["1", "u"], "+", "u"}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "\[CurlyEpsilon]1", "]"}]}]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"]}], 
       SuperscriptBox["u", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"]}], "u"], "-", 
      RowBox[{"Log", "[", 
       FractionBox["1", "u"], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"]}], 
       SuperscriptBox["u", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"]}], "u"], "-", 
      RowBox[{"Log", "[", 
       FractionBox["1", "u"], "]"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["1", "u"], "+", "u"}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "\[CurlyEpsilon]2", "]"}]}]}]}], "}"}]}], "}"}]], \
"Input",
 CellChangeTimes->{{3.654491068169036*^9, 3.6544910764034357`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["1", "u"], "+", "u"}], ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "\[CurlyEpsilon]1", "]"}]}]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
       SuperscriptBox["u", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "u"], "-", 
      RowBox[{"Log", "[", 
       FractionBox["1", "u"], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
       SuperscriptBox["u", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "u"], "-", 
      RowBox[{"Log", "[", 
       FractionBox["1", "u"], "]"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["1", "u"], "+", "u"}], ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "\[CurlyEpsilon]2", "]"}]}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6544913622045527`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Eichler integrals", "Subsection",
 CellChangeTimes->{{3.647761072834058*^9, 3.6477610783717475`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FixedPointsSplitGeneral", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["u", "u"], ",", 
       SubscriptBox["u", "d"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["v", "u"], ",", 
       SubscriptBox["v", "d"], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Gamma]GeneralSplit", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Suvk", "[", 
     RowBox[{"#1", ",", "#2", ",", "\[CurlyEpsilon]", ",", 
      RowBox[{"{", "}"}]}], "]"}], "&"}], "@@", 
   "FixedPointsSplitGeneral"}]}]}], "Input",
 CellChangeTimes->{{3.647761179325008*^9, 3.647761180629877*^9}, {
  3.6477612451648755`*^9, 3.6477612459453945`*^9}, {3.6477615666730833`*^9, 
  3.6477615668241816`*^9}, {3.654491124105102*^9, 3.6544911248242226`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["u", "u"], " ", 
        SubscriptBox["v", "d"]}], "-", 
       RowBox[{
        SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
        SubscriptBox["u", "d"], " ", 
        SubscriptBox["v", "u"]}]}], 
      RowBox[{
       RowBox[{"\[CurlyEpsilon]", " ", 
        SubscriptBox["u", "u"], " ", 
        SubscriptBox["v", "d"]}], "-", 
       RowBox[{"\[CurlyEpsilon]", " ", 
        SubscriptBox["u", "d"], " ", 
        SubscriptBox["v", "u"]}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
       SubscriptBox["u", "u"], " ", 
       SubscriptBox["v", "u"]}], 
      RowBox[{"\[CurlyEpsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["u", "u"], " ", 
          SubscriptBox["v", "d"]}], "-", 
         RowBox[{
          SubscriptBox["u", "d"], " ", 
          SubscriptBox["v", "u"]}]}], ")"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
        SubscriptBox["u", "d"], " ", 
        SubscriptBox["v", "d"]}], 
       RowBox[{"\[CurlyEpsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", "u"], " ", 
           SubscriptBox["v", "d"]}], "-", 
          RowBox[{
           SubscriptBox["u", "d"], " ", 
           SubscriptBox["v", "u"]}]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
        SubscriptBox["u", "u"], " ", 
        SubscriptBox["v", "d"]}], "-", 
       RowBox[{
        SubscriptBox["u", "d"], " ", 
        SubscriptBox["v", "u"]}]}], 
      RowBox[{
       RowBox[{"\[CurlyEpsilon]", " ", 
        SubscriptBox["u", "u"], " ", 
        SubscriptBox["v", "d"]}], "-", 
       RowBox[{"\[CurlyEpsilon]", " ", 
        SubscriptBox["u", "d"], " ", 
        SubscriptBox["v", "u"]}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.647761186000456*^9, 3.6477612578253107`*^9, 
  3.6477615746173735`*^9, 3.647793741563483*^9, 3.647933534892129*^9, 
  3.654491362235942*^9}]
}, Open  ]],

Cell[TextData[{
 "The image of a generic point ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "|", "\[Zeta]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " under this map is given, in superconformal coordinates, by"
}], "Text",
 CellChangeTimes->{{3.6477613144440327`*^9, 3.64776133775056*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]GenSplitZ", "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"(", 
    RowBox[{"HomogToSuperconf", "@", 
     RowBox[{"Simplify", "@", 
      RowBox[{"GExpand", "@", 
       RowBox[{"GDot", "[", 
        RowBox[{"\[Gamma]GeneralSplit", ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "1", ",", "\[Zeta]"}], "}"}]}], "]"}]}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.647514617634775*^9, 3.647514627791709*^9}, {
  3.647761695798112*^9, 3.6477617820135546`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "z"}], " ", 
      SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
      SubscriptBox["u", "d"], " ", 
      SubscriptBox["v", "u"]}], "+", 
     RowBox[{
      SubscriptBox["u", "u"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", " ", 
         SubscriptBox["v", "d"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
         SubscriptBox["v", "u"]}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
      SubscriptBox["u", "u"], " ", 
      SubscriptBox["v", "d"]}], "-", 
     RowBox[{
      SubscriptBox["u", "d"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
         SubscriptBox["v", "d"]}], "+", 
        SubscriptBox["v", "u"]}], ")"}]}]}]], ",", 
   FractionBox[
    RowBox[{"\[CurlyEpsilon]", " ", "\[Zeta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["u", "u"], " ", 
        SubscriptBox["v", "d"]}], "-", 
       RowBox[{
        SubscriptBox["u", "d"], " ", 
        SubscriptBox["v", "u"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
      SubscriptBox["u", "u"], " ", 
      SubscriptBox["v", "d"]}], "-", 
     RowBox[{
      SubscriptBox["u", "d"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
         SubscriptBox["v", "d"]}], "+", 
        SubscriptBox["v", "u"]}], ")"}]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.6477617741863413`*^9, 3.6477617830952787`*^9}, 
   3.647793741602498*^9, 3.6479335349261518`*^9, 3.654491362282839*^9}]
}, Open  ]],

Cell[TextData[{
 "or, finding the corresponding map on the reduced surface in terms of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", "=", 
    SuperscriptBox["\[CurlyEpsilon]", "2"]}], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u", "=", 
    RowBox[{
     SubscriptBox["u", "u"], "/", 
     SubscriptBox["u", "d"]}]}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"v", "=", 
    RowBox[{
     SubscriptBox["v", "u"], "/", 
     SubscriptBox["v", "d"]}]}], TraditionalForm]]],
 ","
}], "Text",
 CellChangeTimes->{{3.6477618009531765`*^9, 3.6477619004094353`*^9}, {
  3.654491133440898*^9, 3.654491133534648*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]GenRedZ", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
    "\[Gamma]GenSplitZ", "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["v", "u"], "\[Rule]", 
       RowBox[{"v", " ", 
        SubscriptBox["v", "d"]}]}], ",", 
      RowBox[{
       SubscriptBox["u", "u"], "\[Rule]", 
       RowBox[{"u", " ", 
        SubscriptBox["u", "d"]}]}], ",", 
      RowBox[{"\[CurlyEpsilon]", "\[Rule]", 
       SqrtBox["k"]}]}], "}"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6477617876683207`*^9, 3.6477617903791265`*^9}, {
   3.64776184303621*^9, 3.64776184533374*^9}, {3.647761904149927*^9, 
   3.6477619279107585`*^9}, 3.6544911384263616`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "v", " ", "z"}], "+", 
   RowBox[{"u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "v"}], "+", "z"}], 
     ")"}]}]}], 
  RowBox[{
   RowBox[{"-", "v"}], "+", 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{"u", "-", "z"}], ")"}]}], "+", "z"}]]], "Output",
 CellChangeTimes->{
  3.6477618455128617`*^9, {3.6477619063573995`*^9, 3.647761928107889*^9}, 
   3.647793741628517*^9, 3.6479335349511747`*^9, 3.6544913622984467`*^9}]
}, Open  ]],

Cell["The Jacobian of this map is", "Text",
 CellChangeTimes->{{3.647762028150543*^9, 3.6477620350941715`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]GenRedJacobian", "=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"\[Gamma]GenRedZ", ",", "z"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6477619593547106`*^9, 3.647761985880382*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"k", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"u", "-", "v"}], ")"}], "2"]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "v"}], "+", 
     RowBox[{"k", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}]}], "+", "z"}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.647793741644526*^9, 3.647933535034223*^9, 
  3.6544913623296976`*^9}]
}, Open  ]],

Cell["So the associated Eichler integrals can be computed as", "Text",
 CellChangeTimes->{{3.6477616001734047`*^9, 3.647761621211418*^9}, {
  3.647761673524272*^9, 3.6477616821780415`*^9}, {3.6477619413497124`*^9, 
  3.6477619510982075`*^9}, {3.647762041480424*^9, 3.647762042001772*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerkGen", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"D", "[", 
     RowBox[{"\[Gamma]GenRedZ", ",", "k"}], "]"}], 
    RowBox[{"D", "[", 
     RowBox[{"\[Gamma]GenRedZ", ",", "z"}], "]"}]], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.647762051994091*^9, 3.6477620827705965`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"u", "-", "z"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"v", "-", "z"}], ")"}]}], 
  RowBox[{"k", " ", 
   RowBox[{"(", 
    RowBox[{"u", "-", "v"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.6477620848249645`*^9, 3.647793741704567*^9, 
  3.647933535048233*^9, 3.6544913623453217`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichleruGen", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"D", "[", 
     RowBox[{"\[Gamma]GenRedZ", ",", "u"}], "]"}], 
    RowBox[{"D", "[", 
     RowBox[{"\[Gamma]GenRedZ", ",", "z"}], "]"}]], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6477621042158856`*^9, 3.6477621061891985`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"v", "-", "z"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", "-", "v"}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.6477621079934025`*^9, 3.6477937417205763`*^9, 
  3.647933535065244*^9, 3.6544913623609457`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlervGen", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"D", "[", 
     RowBox[{"\[Gamma]GenRedZ", ",", "v"}], "]"}], 
    RowBox[{"D", "[", 
     RowBox[{"\[Gamma]GenRedZ", ",", "z"}], "]"}]], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6477621197252197`*^9, 3.6477621208569727`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"u", "-", "z"}], ")"}], "2"]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"u", "-", "v"}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.6477621223379583`*^9, 3.6477937417355866`*^9, 
  3.647933535080254*^9, 3.6544913623765717`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Period matrix deformations", "Subsection",
 CellChangeTimes->{{3.6477691491294436`*^9, 3.647769152631778*^9}}],

Cell[TextData[{
 "In this section we want to check the formula for infinitesimal variations \
of the period matrix with respect to the bosonic moduli. First let\
\[CloseCurlyQuote]s compute the period matrix for the reduced surface in \
terms of the multipliers ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " instead of the supermultipliers ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". Let"
}], "Text",
 CellChangeTimes->{{3.6477696278894205`*^9, 3.6477696570238323`*^9}, {
  3.647773240679387*^9, 3.647773262737084*^9}, {3.647773421906131*^9, 
  3.647773470238335*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RedPerMat", "=", 
  RowBox[{
   RowBox[{"SplitPerMat", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CurlyEpsilon]1", "\[Rule]", 
       SqrtBox["k1"]}], ",", 
      RowBox[{"\[CurlyEpsilon]2", "\[Rule]", 
       SqrtBox["k2"]}]}], "}"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6477733487563944`*^9, 3.6477734083981314`*^9}, {
  3.6477735264167633`*^9, 3.647773548018154*^9}, {3.6477735805958614`*^9, 
  3.647773582257967*^9}, {3.6477738272942233`*^9, 3.64777384127754*^9}, {
  3.6544910682159123`*^9, 3.6544910764190607`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "k2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}], "u"], "+", 
      RowBox[{"Log", "[", "k1", "]"}]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "k1", " ", "k2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox["1", "u"], "]"}]}]}], 
      SuperscriptBox["u", "2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "k1", " ", "k2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox["1", "u"], "]"}]}]}], 
      SuperscriptBox["u", "2"]], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "k1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}], "u"], "+", 
      RowBox[{"Log", "[", "k2", "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.647773468282034*^9, {3.6477735661762524`*^9, 3.647773593562501*^9}, 
   3.647773842263197*^9, 3.64779374178662*^9, 3.6479335351252837`*^9, 
   3.6544913624078207`*^9}]
}, Open  ]],

Cell[TextData[{
 "Now, to compute the deformations, we need the matrix whose entries are ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Omega]", "i"], "(", "z", ")"}], 
    RowBox[{
     SubscriptBox["\[Omega]", "j"], "(", "z", ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.647773267043954*^9, 3.647773319009576*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbelianDifferentialMatrix", "=", 
  RowBox[{"Normal", "@", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Total", "@", "SplitAbelianReduced"}], ",", 
         RowBox[{"Total", "@", "SplitAbelianReduced"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CurlyEpsilon]1", "\[Rule]", 
          SqrtBox["k1"]}], ",", 
         RowBox[{"\[CurlyEpsilon]2", "\[Rule]", 
          SqrtBox["k2"]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k2", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647772836038794*^9, 3.647772882929038*^9}, {
  3.647773069246168*^9, 3.647773076910275*^9}, {3.6544910682159123`*^9, 
  3.6544910764346905`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", "k1", " ", "k2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          SuperscriptBox["z", "2"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "3"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "k2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          SuperscriptBox["z", "2"], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", "z"}]}], 
            ")"}]}]}], ")"}]}], 
       RowBox[{"u", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "-", "z"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"k2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          SuperscriptBox["z", "2"], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", "z"}]}], 
            ")"}]}]}], ")"}]}], 
       RowBox[{"u", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "-", "z"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}]], "+", 
      RowBox[{"k1", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], 
          RowBox[{"u", " ", 
           SuperscriptBox["z", "3"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "k2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["u", "3"], "+", 
             RowBox[{
              SuperscriptBox["u", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
              SuperscriptBox["z", "3"]}], "+", 
             SuperscriptBox["z", "4"]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "-", "z"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
           SuperscriptBox["z", "2"]}]]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"k2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          SuperscriptBox["z", "2"], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", "z"}]}], 
            ")"}]}]}], ")"}]}], 
       RowBox[{"u", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "-", "z"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}]], "+", 
      RowBox[{"k1", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], 
          RowBox[{"u", " ", 
           SuperscriptBox["z", "3"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "k2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["u", "3"], "+", 
             RowBox[{
              SuperscriptBox["u", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
              SuperscriptBox["z", "3"]}], "+", 
             SuperscriptBox["z", "4"]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "-", "z"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
           SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "-", "z"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]], "+", 
      RowBox[{"k1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", 
              SuperscriptBox["z", "2"]}], ")"}]}], 
           RowBox[{"u", " ", 
            RowBox[{"(", 
             RowBox[{"u", "-", "z"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
            SuperscriptBox["z", "2"]}]]}], "-", 
         FractionBox[
          RowBox[{"2", " ", "k2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "u"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["u", "2"], "+", 
             SuperscriptBox["z", "2"], "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", "z"}]}], 
               ")"}]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "-", "z"}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}]]}], ")"}]}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6477728737178984`*^9, 3.6477728842409086`*^9}, 
   3.6477730783072057`*^9, 3.64779374268322*^9, 3.6479335358427615`*^9, 
   3.65449136297033*^9}]
}, Open  ]],

Cell[TextData[{
 "We will compute the infinitesimal deformations of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], 
    SubscriptBox["\[Tau]", "ij"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "with respect to each of the 3 moduli. Firstly, let us compute the \
deformation with respect to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". The associated Eichler integral is given by "
}], "Text",
 CellChangeTimes->{{3.6477738924316387`*^9, 3.6477739893151712`*^9}, 
   3.6477740500196185`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerRedk1", "=", 
  RowBox[{"Normal", "@", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"EichlerkGen", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", "\[Rule]", "0"}], ",", 
        RowBox[{"k", "\[Rule]", "k1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "\[Infinity]", ",", "0"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647773992097026*^9, 3.6477740463761888`*^9}}],

Cell[BoxData[
 FractionBox["z", "k1"]], "Output",
 CellChangeTimes->{{3.6477740280179605`*^9, 3.6477740465152807`*^9}, 
   3.647793742729249*^9, 3.6479335359218144`*^9, 3.6544913630797243`*^9}]
}, Open  ]],

Cell[TextData[{
 "The associated deformation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Tau]", "ij"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " can be computed as a contour integral around ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    RowBox[{
     SubscriptBox["v", "1"], "=", "\[Infinity]"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". We\[CloseCurlyQuote]ve written ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Tau]", "ij"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " to first order in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", "2"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " but the Eichler integral is proportional to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SubscriptBox["k", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " so the answer will be accurate to order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["k", "1"], "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["k", "2"], "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". We get "
}], "Text",
 CellChangeTimes->{{3.6477740557474318`*^9, 3.6477741899208264`*^9}, {
  3.6477745505210786`*^9, 3.6477745521141396`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PerMatk1Def", "=", 
  RowBox[{"-", 
   RowBox[{"Simplify", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Residue", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "\[Infinity]"}], "}"}]}], "]"}], "&"}], ",", 
        RowBox[{"EichlerRedk1", " ", "AbelianDifferentialMatrix"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k2", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.647773090007001*^9, 3.6477731218552217`*^9}, {
   3.647773157757147*^9, 3.6477731912834797`*^9}, {3.6477741985075483`*^9, 
   3.6477742864801598`*^9}, {3.647774345198284*^9, 3.6477743466122236`*^9}, 
   3.6477745797335415`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox["1", "k1"], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "k1", "]"}], "1"],
        SeriesData[$CellContext`k1, 0, {}, -1, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`k1, 0, {1}, -1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", "k2"}], 
        SuperscriptBox["u", "2"]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "k2", "]"}], "2"],
        SeriesData[$CellContext`k2, 0, {}, 1, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`k2, 0, {
       2 (-1 + $CellContext`u)^3 $CellContext`u^(-2) (1 + $CellContext`u)}, 1,
        2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", "k2"}], 
        SuperscriptBox["u", "2"]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "k2", "]"}], "2"],
        SeriesData[$CellContext`k2, 0, {}, 1, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`k2, 0, {
       2 (-1 + $CellContext`u)^3 $CellContext`u^(-2) (1 + $CellContext`u)}, 1,
        2, 1],
      Editable->False], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}], "u"]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6477731151297393`*^9, 3.6477731226317377`*^9}, 
   3.6477731599115753`*^9, 3.64777319172478*^9, {3.6477742127520366`*^9, 
   3.647774287344736*^9}, 3.6477743471726*^9, 3.6477745801658297`*^9, 
   3.6477937427992964`*^9, 3.6479335360669117`*^9, 3.654491363142207*^9}]
}, Open  ]],

Cell[TextData[{
 "This is precisely the derivative of the period matrix with respect to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.6477743587783294`*^9, 3.647774374002488*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PerMatk1Def", "-", 
    RowBox[{"D", "[", 
     RowBox[{"RedPerMat", ",", "k1"}], "]"}]}], "==", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "//", "Normal"}]], "Input",
 CellChangeTimes->{{3.6477743141365857`*^9, 3.6477743542743287`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.647774354621559*^9, 3.647774581910997*^9, 
  3.647793742813305*^9, 3.6479335361349573`*^9, 3.654491363142207*^9}]
}, Open  ]],

Cell[TextData[{
 "Next, let us compute the deformation with respect to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". The associated Eichler integral is given by "
}], "Text",
 CellChangeTimes->{{3.6477744465908337`*^9, 3.647774455856007*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerRedk2", "=", 
  RowBox[{"EichlerkGen", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "\[Rule]", "1"}], ",", 
     RowBox[{"k", "\[Rule]", "k2"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.647773992097026*^9, 3.6477740463761888`*^9}, {
  3.6477744660467978`*^9, 3.6477744797199073`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "z"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"u", "-", "z"}], ")"}]}], 
  RowBox[{"k2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "u"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.647774480412369*^9, 3.6477937428283186`*^9, 
  3.647933536146965*^9, 3.654491363157834*^9}]
}, Open  ]],

Cell[TextData[{
 "Using this to compute the corresponding deformation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Tau]", "ij"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " via a contour integral evaluated around ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    RowBox[{
     SubscriptBox["v", "2"], "=", "1"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". This time, the answer will be accurate to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["k", "1"], "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["k", "2"], "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.647774508325966*^9, 3.6477745467165422`*^9}, {
  3.647774595761224*^9, 3.6477746504866805`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PerMatk2Def", "=", 
  RowBox[{"-", 
   RowBox[{"Simplify", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Residue", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "&"}], ",", 
        RowBox[{"EichlerRedk2", " ", "AbelianDifferentialMatrix"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k2", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.647773090007001*^9, 3.6477731218552217`*^9}, {
  3.647773157757147*^9, 3.6477731912834797`*^9}, {3.6477741985075483`*^9, 
  3.6477742864801598`*^9}, {3.647774345198284*^9, 3.6477743466122236`*^9}, {
  3.647774561097125*^9, 3.647774592895311*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}], "u"], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", "k1"}], 
        SuperscriptBox["u", "2"]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "k1", "]"}], "2"],
        SeriesData[$CellContext`k1, 0, {}, 1, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`k1, 0, {
       2 (-1 + $CellContext`u)^3 $CellContext`u^(-2) (1 + $CellContext`u)}, 1,
        2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", "k1"}], 
        SuperscriptBox["u", "2"]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "k1", "]"}], "2"],
        SeriesData[$CellContext`k1, 0, {}, 1, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`k1, 0, {
       2 (-1 + $CellContext`u)^3 $CellContext`u^(-2) (1 + $CellContext`u)}, 1,
        2, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox["1", "k2"], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "k2", "]"}], "1"],
        SeriesData[$CellContext`k2, 0, {}, -1, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`k2, 0, {1}, -1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.647774655651122*^9, 3.6477746727244987`*^9}, 
   3.647774788246464*^9, 3.6477937430774803`*^9, 3.6479335363290873`*^9, 
   3.6544913632828517`*^9}]
}, Open  ]],

Cell["\<\
Again, this is what we find by differentiating the period matrix:\
\>", "Text",
 CellChangeTimes->{{3.647774687777527*^9, 3.6477746988739195`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PerMatk2Def", "-", 
    RowBox[{"D", "[", 
     RowBox[{"RedPerMat", ",", "k2"}], "]"}]}], "==", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "//", "Normal"}]], "Input",
 CellChangeTimes->{{3.6477743141365857`*^9, 3.6477743542743287`*^9}, {
  3.647774677429635*^9, 3.64777467942196*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.647774354621559*^9, 3.647774581910997*^9, 
  3.647774680178464*^9, 3.6477747907191114`*^9, 3.6477937430914903`*^9, 
  3.6479335363380957`*^9, 3.6544913632984767`*^9}]
}, Open  ]],

Cell[TextData[{
 "Lastly, we will compute the deformation with respect to the fixed point ",
 Cell[BoxData[
  FormBox["u", TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". The associated Eichler integral is given by "
}], "Text",
 CellChangeTimes->{{3.6477744465908337`*^9, 3.647774455856007*^9}, {
  3.6477747243789115`*^9, 3.647774740157426*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerRedu", "=", 
  RowBox[{"EichleruGen", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "\[Rule]", "1"}], ",", 
     RowBox[{"k", "\[Rule]", "k2"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.647773992097026*^9, 3.6477740463761888`*^9}, {
  3.6477744660467978`*^9, 3.6477744797199073`*^9}, {3.647774749013324*^9, 
  3.647774750932603*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], "2"]}], 
   RowBox[{"k2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.647774480412369*^9, 3.6477747533342047`*^9, 
  3.647793743105505*^9, 3.6479335363491*^9, 3.6544913632984767`*^9}]
}, Open  ]],

Cell[TextData[{
 "Using this to compute the corresponding deformation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Tau]", "ij"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " via a contour integral evaluated around ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    RowBox[{
     SubscriptBox["v", "2"], "=", "1"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". Again, the answer will be accurate to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["k", "1"], "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["k", "2"], "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.647774508325966*^9, 3.6477745467165422`*^9}, {
  3.647774595761224*^9, 3.6477746504866805`*^9}, {3.647774766128729*^9, 
  3.6477747674305954`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PerMatuDef", "=", 
  RowBox[{"-", 
   RowBox[{"Simplify", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Residue", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "&"}], ",", 
        RowBox[{"EichlerRedu", " ", "AbelianDifferentialMatrix"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k2", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.647773090007001*^9, 3.6477731218552217`*^9}, {
  3.647773157757147*^9, 3.6477731912834797`*^9}, {3.6477741985075483`*^9, 
  3.6477742864801598`*^9}, {3.647774345198284*^9, 3.6477743466122236`*^9}, {
  3.647774561097125*^9, 3.647774592895311*^9}, {3.6477747719946375`*^9, 
  3.647774800910903*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     InterpretationBox[
      RowBox[{
       FractionBox["1", "u"], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "k2", "]"}], "1"],
        SeriesData[$CellContext`k2, 0, {}, 0, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`k2, 0, {$CellContext`u^(-1)}, 0, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox["1", "u"], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "k2", "]"}], "1"],
        SeriesData[$CellContext`k2, 0, {}, 0, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`k2, 0, {$CellContext`u^(-1)}, 0, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         InterpretationBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             FractionBox["2", 
              SuperscriptBox["u", "2"]]}], ")"}], "+", 
           InterpretationBox[
            SuperscriptBox[
             RowBox[{"O", "[", "k2", "]"}], "1"],
            SeriesData[$CellContext`k2, 0, {}, 0, 1, 1],
            Editable->False]}],
          SeriesData[$CellContext`k2, 0, {2 - 2 $CellContext`u^(-2)}, 0, 1, 1],
          Editable->False], ")"}], " ", "k1"}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "k1", "]"}], "2"],
        SeriesData[$CellContext`k1, 0, {}, 1, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`k1, 0, {
        SeriesData[$CellContext`k2, 0, {2 - 2 $CellContext`u^(-2)}, 0, 1, 1]},
        1, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.647774655651122*^9, 3.6477746727244987`*^9}, {
   3.647774773227459*^9, 3.647774802119707*^9}, 3.6477937432696104`*^9, 
   3.6479335364711804`*^9, 3.654491363392228*^9}]
}, Open  ]],

Cell["\<\
As expected, this is what we find by differentiating the period matrix:\
\>", "Text",
 CellChangeTimes->{{3.647774687777527*^9, 3.6477746988739195`*^9}, {
  3.647774779987962*^9, 3.647774781442931*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"PerMatuDef", "-", 
       RowBox[{"D", "[", 
        RowBox[{"RedPerMat", ",", "u"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k2", ",", "0", ",", "0"}], "}"}]}], "]"}], "==", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "//", "Normal"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.6477743141365857`*^9, 3.6477743542743287`*^9}, {
  3.647774677429635*^9, 3.64777467942196*^9}, {3.6477748044742756`*^9, 
  3.647774821469599*^9}, {3.647774857482594*^9, 3.6477748645092745`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.647774354621559*^9, 3.647774581910997*^9, 3.647774680178464*^9, {
   3.6477748086090302`*^9, 3.6477748215756702`*^9}, 3.647774871120679*^9, 
   3.647793743283619*^9, 3.6479335364891987`*^9, 3.654491363423459*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Szeg\[ODoubleAcute] kernel and Schottky-Klein prime form", "Section",
 CellChangeTimes->{{3.647515922889392*^9, 3.6475159367468004`*^9}}],

Cell[TextData[{
 "A list of terms in the Szeg\[ODoubleAcute] kernel ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "(", 
    RowBox[{"z", ",", "w"}], ")"}], TraditionalForm]]],
 " of the reduced surface up to second order in the semimultipliers ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "i"], TraditionalForm]]],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", "2"}], TraditionalForm]]],
 " is given by"
}], "Text",
 CellChangeTimes->{{3.647517483916927*^9, 3.647517533184868*^9}, {
  3.6475176528823147`*^9, 3.647517660948536*^9}, {3.6544914152211905`*^9, 
  3.6544914210031266`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SzegoListTerms", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"SzegoList", "[", 
       RowBox[{"z", ",", "w", ",", "VSplit", ",", 
        RowBox[{"WordsGenPowers", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "3"}], "}"}]}], "]"}], "//",
     "FullSimplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.6475169903513827`*^9, 3.6475170464909153`*^9}, {
   3.647517440459385*^9, 3.6475174803310823`*^9}, {3.647519037476057*^9, 
   3.6475190454377413`*^9}, {3.6476010816776133`*^9, 3.6476010854032087`*^9}, 
   3.6479769386236324`*^9, {3.654491068247165*^9, 3.6544910764346905`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"-", "w"}], "+", "z"}]], ",", 
   RowBox[{
    FractionBox["\[CurlyEpsilon]1", "z"], "+", 
    FractionBox[
     RowBox[{"w", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"]}], 
     SuperscriptBox["z", "2"]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "-", "w"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "w"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "-", "z"}], ")"}], "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["\[CurlyEpsilon]1", "w"]}], "-", 
    FractionBox[
     RowBox[{"z", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"]}], 
     SuperscriptBox["w", "2"]]}], ",", 
   RowBox[{
    RowBox[{"\[CurlyEpsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
        RowBox[{
         RowBox[{"-", "u"}], "+", "w"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "-", "w"}], ")"}], "2"]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"u", " ", "z"}]}], ")"}], " ", "\[CurlyEpsilon]2"}], 
        RowBox[{"u", "-", "w"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z", " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "-", "w"}], ")"}], "2"]]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"\[CurlyEpsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
        RowBox[{"u", "-", 
         RowBox[{"u", " ", "w"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", "w"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], ")"}], "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "z", " ", 
          "\[CurlyEpsilon]2"}], 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", "w"}], ")"}], " ", "z", " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        RowBox[{
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], ")"}], "2"]}]]}], ")"}]}]}], ",", 
   FractionBox[
    SuperscriptBox["\[CurlyEpsilon]1", "2"], "z"], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "-", "w"}], ")"}], " ", 
         SuperscriptBox["z", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "-", "w"}], ")"}], "2"], " ", 
         SuperscriptBox["z", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"\[CurlyEpsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "-", "w"}], ")"}], "2"], " ", "z"}]]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         "\[CurlyEpsilon]2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
         SuperscriptBox["z", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", "w"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], ")"}], "2"], " ", 
         SuperscriptBox["z", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"\[CurlyEpsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "u"}], "+", "w"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], ")"}], "2"], " ", "z"}]]}], 
      ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
          "\[CurlyEpsilon]2"}], 
         RowBox[{
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", "z"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        RowBox[{
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], ")"}]}], "+", 
    RowBox[{"\[CurlyEpsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
        RowBox[{"w", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", "z"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        RowBox[{"w", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "w", " ", 
         "\[CurlyEpsilon]2"}], 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "w", " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", "z"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        RowBox[{
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], ")"}]}], "+", 
    RowBox[{"\[CurlyEpsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "u"}], "+", "z"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], ")"}]}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
        RowBox[{
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        RowBox[{
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "-", "z"}], ")"}], "2"]}]]}], ")"}]}], "+", 
    RowBox[{"\[CurlyEpsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
        RowBox[{"w", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        RowBox[{"w", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "-", "z"}], ")"}], "2"]}]]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "w", " ", 
         "\[CurlyEpsilon]2"}], 
        RowBox[{"u", "-", "z"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}]}], ")"}], " ", "w", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "-", "z"}], ")"}], "2"]]}], ")"}]}], "+", 
    RowBox[{"\[CurlyEpsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
        RowBox[{"u", "-", "z"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", 
           RowBox[{"u", " ", "z"}]}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "-", "z"}], ")"}], "2"]]}], ")"}]}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["\[CurlyEpsilon]1", "2"], "w"]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{
        RowBox[{"-", "u"}], "+", "w"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "-", "w"}], ")"}], "2"]]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"u", "-", 
        RowBox[{"u", " ", "w"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", "w"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], ")"}], "2"]}]]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       "w"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "w"]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "u"]}], ")"}], " ", "\[CurlyEpsilon]2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "u"]}], ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "3"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"-", "u"}], "+", "w"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", 
        RowBox[{"u", " ", "z"}]}], ")"}], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", "-", "w"}]]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"u", " ", "w"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{
        SuperscriptBox["u", "2"], " ", "w"}]]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       "u"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "u"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", "-", 
      RowBox[{"u", " ", "w"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "z", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   FractionBox[
    SuperscriptBox["\[CurlyEpsilon]1", "3"], "z"], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "-", "w"}], ")"}], "2"], " ", "z"}]]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", "w"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], ")"}], "2"], " ", "z"}]]}], 
     ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"w", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{"w", " ", "z"}]]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"u", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{
        SuperscriptBox["u", "2"], " ", "z"}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"w", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{"w", " ", "z"}]]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], "z"], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "z"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{"w", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
       "\[CurlyEpsilon]1", " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
       "\[CurlyEpsilon]1", " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"w", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "w", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{"w", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "-", "z"}], ")"}], "2"]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"u", "-", "z"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", 
          RowBox[{"u", " ", "z"}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], "2"]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"w", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", "-", "z"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "w", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", "-", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["\[CurlyEpsilon]1", "3"], "w"]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{
        RowBox[{"-", "u"}], "+", "w"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "-", "w"}], ")"}], "2"]]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"u", "-", 
        RowBox[{"u", " ", "w"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", "w"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], ")"}], "2"]}]]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       "w"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "w"]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "u"]}], ")"}], " ", "\[CurlyEpsilon]2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "u"]}], ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "3"]}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"-", "u"}], "+", "w"}]], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"u", " ", "w"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{
        SuperscriptBox["u", "2"], " ", "w"}]]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       "u"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "u"]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       "w"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "w"]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", "w"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "u"]}], ")"}], " ", "\[CurlyEpsilon]2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "u"]}], ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "3"]}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "w"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", "u"]}], ")"}], " ", 
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    SuperscriptBox["\[CurlyEpsilon]2", "2"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"-", "u"}], "+", "w"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", 
        RowBox[{"u", " ", "z"}]}], ")"}], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", "-", "w"}]]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"u", " ", "w"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{
        SuperscriptBox["u", "2"], " ", "w"}]]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       "u"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "u"]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "u"], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", "-", 
      RowBox[{"u", " ", "w"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "z", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "-", "w"}], ")"}], "2"], " ", "z"}]]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", "w"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], ")"}], "2"], " ", "z"}]]}], 
     ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"w", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{"w", " ", "z"}]]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"u", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{
        SuperscriptBox["u", "2"], " ", "z"}]]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"w", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{"w", " ", "z"}]]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], "z"], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "z"]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"w", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{"w", " ", "z"}]]}], ")"}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"u", " ", "z"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"u", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{
        SuperscriptBox["u", "2"], " ", "z"}]]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", "z"}]], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"w", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{"w", " ", "z"}]]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], "z"], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "z"]}], ")"}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"z", "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "z"], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{"w", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], ")"}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
       "\[CurlyEpsilon]1", " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
       "\[CurlyEpsilon]1", " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
       "\[CurlyEpsilon]1", " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
       "\[CurlyEpsilon]1", " ", 
       SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"w", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "w", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       RowBox[{"w", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "-", "z"}], ")"}], "2"]}]]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       RowBox[{"u", "-", "z"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", 
          RowBox[{"u", " ", "z"}]}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "-", "z"}], ")"}], "2"]]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"-", "u"}], "+", "z"}]], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", "z"}]], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"w", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", "-", "z"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "w", " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", "-", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"-", "u"}], "+", "w"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", "w"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "w"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", "u"]}], ")"}], " ", 
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    SuperscriptBox["\[CurlyEpsilon]2", "2"]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"-", "u"}], "+", "w"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "u"], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", "w"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "w"]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      FractionBox["1", "u"], "+", "u"}], ")"}], " ", 
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    SuperscriptBox["\[CurlyEpsilon]2", "2"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", "w"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "u"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     SuperscriptBox["u", "2"]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", "w"}]]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      FractionBox["1", "u"], "+", "u"}], ")"}], " ", 
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    SuperscriptBox["\[CurlyEpsilon]2", "2"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "w"], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", "w"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", "u"]}], ")"}], " ", 
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    SuperscriptBox["\[CurlyEpsilon]2", "2"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "w"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", "u"]}], ")"}], " ", 
    SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
    SuperscriptBox["\[CurlyEpsilon]2", "3"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     SuperscriptBox["u", "2"]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", "w"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    SuperscriptBox["u", "2"]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", "w"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    SuperscriptBox["u", "2"]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "u"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "u"], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "u"], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"u", " ", "z"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"z", "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "z"], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"u", " ", "z"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", "w", " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "z"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", "w", " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", "w", " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "z"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"w", " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", "w", " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"z", "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"w", " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "z"], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"z", "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "z"], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"z", "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "z"], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"-", "u"}], "+", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     RowBox[{"-", "u"}], "+", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"-", "u"}], "+", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{"u", "-", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"-", "u"}], "+", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"-", "u"}], "+", "w"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", "w"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", "w"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "w"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", "u"]}], ")"}], " ", 
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    SuperscriptBox["\[CurlyEpsilon]2", "3"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "u"], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", "w"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"-", "u"}], "+", "w"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "w"]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      FractionBox["1", "u"], "+", "u"}], ")"}], " ", 
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    SuperscriptBox["\[CurlyEpsilon]2", "3"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "u"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     SuperscriptBox["u", "2"]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "w"}]]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      FractionBox["1", "u"], "+", "u"}], ")"}], " ", 
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    SuperscriptBox["\[CurlyEpsilon]2", "3"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", "w"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "w"]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      FractionBox["1", "u"], "+", "u"}], ")"}], " ", 
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    SuperscriptBox["\[CurlyEpsilon]2", "3"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "u"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     SuperscriptBox["u", "2"]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "w"}]]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      FractionBox["1", "u"], "+", "u"}], ")"}], " ", 
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    SuperscriptBox["\[CurlyEpsilon]2", "3"]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "w"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", "u"]}], ")"}], " ", 
    SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
    SuperscriptBox["\[CurlyEpsilon]2", "3"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     SuperscriptBox["u", "2"]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", "w"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    SuperscriptBox["u", "2"]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "w"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    SuperscriptBox["u", "2"]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "u"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     SuperscriptBox["u", "2"]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", "w"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    SuperscriptBox["u", "2"]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "w"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "w"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    SuperscriptBox["u", "2"]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "u"]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "w"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "u"], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "z"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "z"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"z", "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"z", "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "z"], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "z"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "w", " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "w", " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "w", " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "z"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "w", " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "w", " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "w", " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"w", " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "w", " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"z", "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"w", " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "z"], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"w", " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", "w", " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"z", "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", "z"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"w", " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "z"], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], "z"], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", "w", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", "w", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", "w", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", "w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", "w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
      SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", "w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"-", "u"}], "+", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], " ", "w"}], "-", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"-", "u"}], "+", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", "w"}], "+", 
     RowBox[{"u", " ", "w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"-", "u"}], "+", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "u"}], " ", "w"}], "+", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"u", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"u", " ", "w"}], "-", 
     RowBox[{"w", " ", "z"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{
     RowBox[{"-", "u"}], "+", "z"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "z"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "3"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "3"]}], 
    RowBox[{"u", "-", "z"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.6475170042936163`*^9, 3.6475170477061005`*^9}, {
   3.6475174515661893`*^9, 3.647517480986183*^9}, 3.6475190466529284`*^9, 
   3.6476011568650885`*^9, 3.647793748273948*^9, 3.6479336040171847`*^9, 
   3.6544914508556776`*^9}]
}, Open  ]],

Cell[TextData[{
 "A list of terms in the Poincar\[EAcute] series for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "z"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "w"], "Log"}]}], " ", 
    RowBox[{"E", "(", 
     RowBox[{"z", ",", "w"}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " on the reduced surface is given by the square of the terms in the Poincar\
\[EAcute] series for S(z,w):"
}], "Text",
 CellChangeTimes->{{3.6475189214209623`*^9, 3.647519032235285*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ddLnETerms", "=", 
  RowBox[{"Normal", "@", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"SzegoListTerms", "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.647518747978815*^9, {3.6475188642604947`*^9, 3.6475188726020184`*^9}, {
   3.647519052153988*^9, 3.6475190784413986`*^9}, {3.647601090759246*^9, 
   3.6476010918545537`*^9}, {3.6544910682628093`*^9, 3.6544910764346905`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "w"}], "+", "z"}], ")"}], "2"]], ",", 
   FractionBox[
    SuperscriptBox["\[CurlyEpsilon]1", "2"], 
    SuperscriptBox["z", "2"]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}], "2"]}]], ",", 
   FractionBox[
    SuperscriptBox["\[CurlyEpsilon]1", "2"], 
    SuperscriptBox["w", "2"]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], "2"]}]], ",", "0", ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"u", "-", "w"}], ")"}], "2"], " ", 
     SuperscriptBox["z", "2"]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], "2"], " ", 
     SuperscriptBox["z", "2"]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["w", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]], ",", "0", ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    RowBox[{
     SuperscriptBox["w", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}], "2"]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], " ", 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", "-", "z"}], ")"}], "2"]], ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.65449145119945*^9}]
}, Open  ]],

Cell[TextData[{
 "Let\[CloseCurlyQuote]s check our neat expressions for these objects. For ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "z"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "w"], "log"}]}], " ", 
    RowBox[{"E", "(", 
     RowBox[{"z", ",", "w"}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " we get"
}], "Text",
 CellChangeTimes->{{3.647976267780589*^9, 3.6479763016361485`*^9}, {
  3.647976712304847*^9, 3.6479767494155726`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ddLnENeat", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "w"}], ")"}], "2"]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", 
        SuperscriptBox["w", "2"]]}], ")"}], 
     SuperscriptBox["\[CurlyEpsilon]1", "2"]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Fu", "[", "z", "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"Eu", "[", "w", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Eu", "[", "z", "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"Fu", "[", "w", "]"}], "2"]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "u"}], ")"}], "2"]], 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Eu", "[", "z", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"Fu", "[", "z", "]"}], "2"]}], 
        SuperscriptBox["w", "2"]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Eu", "[", "w", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"Fu", "[", "w", "]"}], "2"]}], 
        SuperscriptBox["z", "2"]], "+", 
       SuperscriptBox[
        RowBox[{"Fu", "[", "w", "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"Fu", "[", "z", "]"}], "2"], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Eu", "[", "z", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"Eu", "[", "w", "]"}], "2"]}], 
        SuperscriptBox["u", "2"]]}], ")"}], 
     SuperscriptBox["\[CurlyEpsilon]1", "2"], 
     SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647976302881976*^9, 3.6479763070577583`*^9}, {
   3.647976427940298*^9, 3.6479764415523663`*^9}, {3.647976513005063*^9, 
   3.647976652006674*^9}, 3.647976693279172*^9, {3.654491068325308*^9, 
   3.6544910764659386`*^9}}],

Cell["This is correct:", "Text",
 CellChangeTimes->{{3.6479767140980415`*^9, 3.647976718511983*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Total", "@", "ddLnETerms"}], "-", "ddLnENeat"}], "==", "0"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.6479766643879232`*^9, 3.6479767085153217`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.647976668495659*^9, 3.647976708843542*^9}, 
   3.6544914512463074`*^9}]
}, Open  ]],

Cell["The leading terms of the Szeg\[ODoubleAcute] kernel can be given as:", \
"Text",
 CellChangeTimes->{{3.6479773193002615`*^9, 3.6479773465934443`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SzegoNeat", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"z", "-", "w"}]], "+", 
    RowBox[{"\[CurlyEpsilon]1", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[CurlyEpsilon]1", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Hu", " ", "\[CurlyEpsilon]2", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CurlyEpsilon]2"}], ")"}]}]}], ")"}]}]}], 
      ")"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "z"], "-", 
       FractionBox["1", "w"]}], ")"}]}], "+", 
    RowBox[{"\[CurlyEpsilon]2", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[CurlyEpsilon]2", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Hu", " ", "\[CurlyEpsilon]1", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CurlyEpsilon]1"}], ")"}]}]}], ")"}]}]}], 
      ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"Eu", "[", "z", "]"}], 
        RowBox[{"Fu", "[", "w", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Eu", "[", "w", "]"}], 
        RowBox[{"Fu", "[", "z", "]"}]}]}], 
      RowBox[{"1", "-", "u"}]]}], "-", 
    RowBox[{"\[CurlyEpsilon]1", " ", "\[CurlyEpsilon]2", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[CurlyEpsilon]1", "+", "\[CurlyEpsilon]2", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "Hu"}], " ", ")"}], "\[CurlyEpsilon]1", " ", 
        "\[CurlyEpsilon]2"}]}], ")"}], 
     RowBox[{"Eu", "[", "z", "]"}], 
     RowBox[{"Fu", "[", "w", "]"}], 
     RowBox[{"Eu", "[", "w", "]"}], 
     RowBox[{"Fu", "[", "z", "]"}], " ", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "-", 
         RowBox[{"w", " ", "z"}]}], ")"}], "2"], 
      RowBox[{"u", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "z"], "-", 
       FractionBox["1", "w"]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479771848486824`*^9, 3.647977188222931*^9}, {
  3.654491068340934*^9, 3.6544910764815617`*^9}}],

Cell["This is correct:", "Text",
 CellChangeTimes->{3.6479773173289523`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Normal", "@", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Total", "@", "SzegoListTerms"}], "-", "SzegoNeat"}], "==", 
      "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.647977121439435*^9, 3.647977149888389*^9}, {
  3.654491068340934*^9, 3.6544910764815617`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6479771328090105`*^9, 3.6479771512132716`*^9}, 
   3.6479771897449436`*^9, 3.654491451855708*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Non-split super Schottky group", "Section",
 CellChangeTimes->{{3.6475098829413195`*^9, 3.647509895323634*^9}}],

Cell[TextData[{
 "A non-split family of genus 2 SRS has two odd supermoduli. We will consider \
two different ways to introduce them. With the canonical normalization of \
super-Schottky groups, both odd supermoduli enter as coordinates of the fixed \
super-points of the second generator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Gamma]",
     FontWeight->"Bold"], "2"], TraditionalForm]]],
 ". We will also consider the case where the odd supermoduli are ",
 StyleBox["shared",
  FontSlant->"Italic"],
 " between the two generators, in that each of the two generators ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Gamma]",
     FontWeight->"Bold"], "i"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", "2"}], TraditionalForm]]],
 " is taken to have ",
 StyleBox["one",
  FontSlant->"Italic"],
 " fixed super-point with a non-zero odd coordinate."
}], "Text",
 CellChangeTimes->{{3.6475102403056903`*^9, 3.6475105393278294`*^9}}],

Cell[CellGroupData[{

Cell["The generators", "Subsection",
 CellChangeTimes->{{3.647509899979766*^9, 3.647509900884902*^9}, 
   3.6475101681272593`*^9}],

Cell[CellGroupData[{

Cell["Canonically normalized case", "Subsubsection",
 CellChangeTimes->{{3.6475105477191477`*^9, 3.6475105550604143`*^9}}],

Cell[TextData[{
 "In this case, both odd supermoduli enter as parameters of the second \
generator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Gamma]",
     FontWeight->"Bold"], "2"], TraditionalForm]]],
 ". So ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Gamma]",
     FontWeight->"Bold"], "1"], TraditionalForm]]],
 " is the same as in the split case and we can write"
}], "Text",
 CellChangeTimes->{{3.647510171182724*^9, 3.6475101779341154`*^9}, {
  3.6475102084599524`*^9, 3.6475102361400185`*^9}, {3.6475106002480526`*^9, 
  3.647510640244789*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FixedPointsNorm1", "=", "FixedPointsSplit1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]Norm1", "=", "\[Gamma]Split1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6475106442556696`*^9, 3.647510687108471*^9}}],

Cell[TextData[{
 "We\[CloseCurlyQuote]ve included ",
 StyleBox["Norm", "Program",
  FontWeight->"Bold"],
 " in the names of the variables to indicate that these are the canonically \
normalized versions.\n\nBoth fixed super-points of the second generator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Gamma]",
     FontWeight->"Bold"], "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " have non-zero odd coordinates: we take",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"|", 
      SubscriptBox[
       StyleBox["u",
        FontWeight->"Bold"], "2"]}], "\[RightAngleBracket]"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", ",", 
       RowBox[{"1", "|", "\[Theta]"}]}], ")"}], 
     StyleBox["t",
      FontSlant->"Plain"]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"|", 
      SubscriptBox[
       StyleBox["v",
        FontWeight->"Bold"], "2"]}], "\[RightAngleBracket]"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", ",", 
       RowBox[{"1", "|", "\[Phi]"}]}], ")"}], 
     StyleBox["t",
      FontSlant->"Plain"]]}], TraditionalForm]]],
 ". This gives "
}], "Text",
 CellChangeTimes->{{3.647510699810551*^9, 3.64751077491829*^9}, {
  3.647511066706373*^9, 3.647511109834338*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FixedPointsNorm2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u", ",", "1", ",", "\[Theta]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "\[Phi]"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Gamma]Norm2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Suvk", "[", 
     RowBox[{"#1", ",", "#2", ",", "\[CurlyEpsilon]2", ",", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "}"}]}], "]"}], "&"}], "@@", 
   "FixedPointsNorm2"}]}]}], "Input",
 CellChangeTimes->{{3.647510809439206*^9, 3.647510818345583*^9}, {
   3.647510882692201*^9, 3.6475108848925295`*^9}, {3.6475109397214284`*^9, 
   3.6475109403815327`*^9}, 3.6544910764971867`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["u", "2"], "+", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"], "-", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "\[CurlyEpsilon]2"}], ")"}], " ", 
        RowBox[{"\[Theta]", "**", "\[Phi]"}]}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
       "\[CurlyEpsilon]2"}]], ",", 
     FractionBox[
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CurlyEpsilon]2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u", "+", 
         RowBox[{"\[Theta]", "**", "\[Phi]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
       "\[CurlyEpsilon]2"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CurlyEpsilon]2", " ", "\[Theta]"}], "+", 
          RowBox[{"u", " ", "\[Phi]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        "\[CurlyEpsilon]2"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u", "+", 
          RowBox[{"\[Theta]", "**", "\[Phi]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
        "\[CurlyEpsilon]2"}]]}], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"]}], "-", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[CurlyEpsilon]2", "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", " ", "\[CurlyEpsilon]2"}]}], ")"}], " ", 
        RowBox[{"\[Theta]", "**", "\[Phi]"}]}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
       "\[CurlyEpsilon]2"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CurlyEpsilon]2", " ", "\[Theta]"}], "+", "\[Phi]"}], 
         ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        "\[CurlyEpsilon]2"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Theta]", "+", 
          RowBox[{"\[CurlyEpsilon]2", " ", "\[Phi]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}]]}],
      ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Theta]", "+", 
         RowBox[{"u", " ", "\[CurlyEpsilon]2", " ", "\[Phi]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}]], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}], 
       "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]2"}], ")"}], "2"], " ", 
        RowBox[{"\[Theta]", "**", "\[Phi]"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}]]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6544915495783024`*^9}]
}, Open  ]],

Cell["\<\
Let\[CloseCurlyQuote]s combine the two pairs of fixed points together in a \
list:\
\>", "Text",
 CellChangeTimes->{{3.6475109486132*^9, 3.647510963601022*^9}, 
   3.6475109942065477`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FixedPointsNorm", "=", 
   RowBox[{"{", 
    RowBox[{"FixedPointsNorm1", ",", "FixedPointsNorm2"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6475109585250835`*^9, 3.647510971637554*^9}}],

Cell["\<\
and write the two generators and their inverses together in a list:\
\>", "Text",
 CellChangeTimes->{{3.647510977283425*^9, 3.647510991495945*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"VNorm", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Inverse", "[", "\[Gamma]Norm1", "]"}], ",", "\[Gamma]Norm1", 
      ",", 
      RowBox[{"GInverse", "[", 
       RowBox[{"\[Gamma]Norm2", ",", 
        RowBox[{"{", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "}"}]}], "]"}], ",", 
      "\[Gamma]Norm2"}], "}"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647511001732671*^9, 3.6475110584801073`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Shared odd moduli", "Subsubsection",
 CellChangeTimes->{{3.6475111315779552`*^9, 3.6475111371888103`*^9}}],

Cell[TextData[{
 "In this section we give the generators of a super Schottky group where each \
of the two generators has one odd modulus. \n\nWe need to modify, now, the \
fixed super-points of the first generator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Gamma]",
     FontWeight->"Bold"], "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " to have non-zero odd coordinates: we take the odd modulus to enter via the \
fixed super-point ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["u",
     FontWeight->"Bold"], "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", while ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["v",
     FontWeight->"Bold"], "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "is the same as in the split case, so in homogeneous coordinates we have",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"|", 
      SubscriptBox[
       StyleBox["u",
        FontWeight->"Bold"], "1"]}], "\[RightAngleBracket]"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"0", ",", 
       RowBox[{"1", "|", "\[Xi]"}]}], ")"}], 
     StyleBox["t",
      FontSlant->"Plain"]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"|", 
      SubscriptBox[
       StyleBox["v",
        FontWeight->"Bold"], "1"]}], "\[RightAngleBracket]"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", ",", 
       RowBox[{"0", "|", "0"}]}], ")"}], 
     StyleBox["t",
      FontSlant->"Plain"]]}], TraditionalForm]]],
 ". This gives "
}], "Text",
 CellChangeTimes->{{3.6475111473155284`*^9, 3.647511176740518*^9}, {
  3.647511207616123*^9, 3.647511275575473*^9}, {3.6475113127216825`*^9, 
  3.6475113652411423`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FixedPointsShared1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "\[Xi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Gamma]Shared1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Suvk", "[", 
     RowBox[{"#1", ",", "#2", ",", "\[CurlyEpsilon]1", ",", 
      RowBox[{"{", "\[Xi]", "}"}]}], "]"}], "&"}], "@@", 
   "FixedPointsShared1"}]}]}], "Input",
 CellChangeTimes->{{3.647510809439206*^9, 3.647510818345583*^9}, {
   3.647510882692201*^9, 3.6475108848925295`*^9}, {3.6475109397214284`*^9, 
   3.6475109403815327`*^9}, {3.6475112805014987`*^9, 3.6475113045903454`*^9}, 
   3.654491068372184*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]1"}], ")"}], " ", 
      "\[Xi]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "\[CurlyEpsilon]1"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "\[CurlyEpsilon]1"]}], ")"}], " ", "\[Xi]"}], ",", 
     "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.654491550250187*^9}]
}, Open  ]],

Cell[TextData[{
 "We\[CloseCurlyQuote]ve included ",
 StyleBox["Shared", "Program",
  FontWeight->"Bold"],
 " in the names of the variables to indicate that these are the versions with \
odd supermoduli shared between the two generators, as opposed to the \
canonically normalized versions which we called ",
 StyleBox["Norm", "Program",
  FontWeight->"Bold"],
 ".\n\nFor the second generator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Gamma]",
     FontWeight->"Bold"], "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " have non-zero odd coordinates, we take the first fixed super-point ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["u",
     FontWeight->"Bold"], "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " to be the same as in the canonically normalized case ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"|", 
      SubscriptBox[
       StyleBox["u",
        FontWeight->"Bold"], "2"]}], "\[RightAngleBracket]"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", ",", 
       RowBox[{"1", "|", "\[Theta]"}]}], ")"}], 
     StyleBox["t",
      FontSlant->"Plain"]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " while the odd supermodulus of the second fixed super-point is set to 0: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"|", 
      SubscriptBox[
       StyleBox["v",
        FontWeight->"Bold"], "2"]}], "\[RightAngleBracket]"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", ",", 
       RowBox[{"1", "|", "0"}]}], ")"}], 
     StyleBox["t",
      FontSlant->"Plain"]]}], TraditionalForm]]],
 ". This gives "
}], "Text",
 CellChangeTimes->{{3.647510699810551*^9, 3.64751077491829*^9}, {
  3.647511066706373*^9, 3.647511109834338*^9}, {3.6475114054383307`*^9, 
  3.647511535454896*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FixedPointsShared2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u", ",", "1", ",", "\[Theta]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Gamma]Shared2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Suvk", "[", 
     RowBox[{"#1", ",", "#2", ",", "\[CurlyEpsilon]2", ",", 
      RowBox[{"{", "\[Theta]", "}"}]}], "]"}], "&"}], "@@", 
   "FixedPointsShared2"}]}]}], "Input",
 CellChangeTimes->{{3.647510809439206*^9, 3.647510818345583*^9}, {
   3.647510882692201*^9, 3.6475108848925295`*^9}, {3.6475109397214284`*^9, 
   3.6475109403815327`*^9}, {3.6475115385253663`*^9, 3.6475115726656585`*^9}, 
   3.6544910765596876`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"u", "-", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}]], 
     ",", 
     FractionBox[
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CurlyEpsilon]2", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}]], 
     ",", 
     FractionBox[
      RowBox[{"\[Theta]", "-", 
       RowBox[{"\[CurlyEpsilon]2", " ", "\[Theta]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[CurlyEpsilon]2", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}]], 
     ",", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"u", " ", 
        SuperscriptBox["\[CurlyEpsilon]2", "2"]}]}], 
      RowBox[{"\[CurlyEpsilon]2", "-", 
       RowBox[{"u", " ", "\[CurlyEpsilon]2"}]}]], ",", 
     FractionBox[
      RowBox[{"\[Theta]", "-", 
       RowBox[{"\[CurlyEpsilon]2", " ", "\[Theta]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]2"}], ")"}], " ", 
        "\[Theta]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}]]}],
      ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]2"}], ")"}], " ", 
       "\[Theta]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2"}]], 
     ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.654491550281437*^9}]
}, Open  ]],

Cell["\<\
Let\[CloseCurlyQuote]s combine the two pairs of fixed points together in a \
list:\
\>", "Text",
 CellChangeTimes->{{3.6475109486132*^9, 3.647510963601022*^9}, 
   3.6475109942065477`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FixedPointsShared", "=", 
   RowBox[{"{", 
    RowBox[{"FixedPointsShared1", ",", "FixedPointsShared2"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6475109585250835`*^9, 3.647510971637554*^9}, {
  3.6475115816021743`*^9, 3.647511590228611*^9}}],

Cell["\<\
and write the two generators and their inverses together in a list:\
\>", "Text",
 CellChangeTimes->{{3.647510977283425*^9, 3.647510991495945*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"VShared", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"GInverse", "[", 
       RowBox[{"\[Gamma]Shared1", ",", 
        RowBox[{"{", "\[Xi]", "}"}]}], "]"}], ",", "\[Gamma]Shared1", ",", 
      RowBox[{"GInverse", "[", 
       RowBox[{"\[Gamma]Shared2", ",", 
        RowBox[{"{", "\[Theta]", "}"}]}], "]"}], ",", "\[Gamma]Shared2"}], 
     "}"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647511001732671*^9, 3.6475110584801073`*^9}, {
  3.6475116132728176`*^9, 3.647511639562414*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eichler integrals", "Subsection",
 CellChangeTimes->{{3.647512035303685*^9, 3.647512054952262*^9}}],

Cell[TextData[{
 "The Eichler integrals associated to switching on two odd moduli can be \
found by computing the super-difference between the image of a super-point ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["z",
     FontWeight->"Bold"], "=", 
    RowBox[{"z", "|", "\[Zeta]"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " under two maps ",
 Cell[BoxData[
  FormBox[
   StyleBox["\[Gamma]",
    FontWeight->"Bold"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["\[Gamma]",
     FontWeight->"Bold"], "'"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", which differ only by two odd parameters, and dividing by the square of \
the semijacobian of one of the transformations.  "
}], "Text",
 CellChangeTimes->{{3.6475124679427443`*^9, 3.647512468822899*^9}, {
  3.647512523332656*^9, 3.6475126108519697`*^9}, {3.6475128484247875`*^9, 
  3.647512952644856*^9}, {3.647513000865795*^9, 3.647513048405203*^9}}],

Cell[CellGroupData[{

Cell["General case", "Subsubsection",
 CellChangeTimes->{{3.6475130506255465`*^9, 3.6475130579468527`*^9}}],

Cell["Consider a generic super-Schottky group element given by", "Text",
 CellChangeTimes->{{3.6475130604824686`*^9, 3.6475130985403137`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]General", "=", 
  RowBox[{"Suvk", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["u", "u"], ",", 
      SubscriptBox["u", "d"], ",", "\[Theta]"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["v", "u"], ",", 
      SubscriptBox["v", "d"], ",", "\[Phi]"}], "}"}], ",", "\[CurlyEpsilon]", 
    ",", 
    RowBox[{"{", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647513099310433*^9, 3.647513099580472*^9}, {
  3.6475131316967525`*^9, 3.647513210624072*^9}, {3.654491268613811*^9, 
  3.6544912692234907`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        SubsuperscriptBox["u", "u", "2"], " ", 
        SubsuperscriptBox["v", "d", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
        SubscriptBox["u", "d"], " ", 
        SubscriptBox["u", "u"], " ", 
        SubscriptBox["v", "d"], " ", 
        SubscriptBox["v", "u"]}], "+", 
       RowBox[{
        SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
        SubsuperscriptBox["u", "d", "2"], " ", 
        SubsuperscriptBox["v", "u", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
        RowBox[{"\[Theta]", "**", "\[Phi]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", "u"], " ", 
           SubscriptBox["v", "d"]}], "+", 
          RowBox[{"\[CurlyEpsilon]", " ", 
           SubscriptBox["u", "d"], " ", 
           SubscriptBox["v", "u"]}]}], ")"}]}]}], 
      RowBox[{"\[CurlyEpsilon]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", "u"], " ", 
           SubscriptBox["v", "d"]}], "-", 
          RowBox[{
           SubscriptBox["u", "d"], " ", 
           SubscriptBox["v", "u"]}]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
       SubscriptBox["u", "u"], " ", 
       SubscriptBox["v", "u"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Theta]", "**", "\[Phi]"}], "+", 
         RowBox[{
          SubscriptBox["u", "u"], " ", 
          SubscriptBox["v", "d"]}], "-", 
         RowBox[{
          SubscriptBox["u", "d"], " ", 
          SubscriptBox["v", "u"]}]}], ")"}]}], 
      RowBox[{"\[CurlyEpsilon]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", "u"], " ", 
           SubscriptBox["v", "d"]}], "-", 
          RowBox[{
           SubscriptBox["u", "d"], " ", 
           SubscriptBox["v", "u"]}]}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", " ", 
           SubscriptBox["u", "u"]}], "+", 
          RowBox[{"\[CurlyEpsilon]", " ", "\[Theta]", " ", 
           SubscriptBox["v", "u"]}]}], ")"}]}], 
       RowBox[{"\[CurlyEpsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", "u"], " ", 
           SubscriptBox["v", "d"]}], "-", 
          RowBox[{
           SubscriptBox["u", "d"], " ", 
           SubscriptBox["v", "u"]}]}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
        SubscriptBox["u", "d"], " ", 
        SubscriptBox["v", "d"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Theta]", "**", "\[Phi]"}], "+", 
          RowBox[{
           SubscriptBox["u", "u"], " ", 
           SubscriptBox["v", "d"]}], "-", 
          RowBox[{
           SubscriptBox["u", "d"], " ", 
           SubscriptBox["v", "u"]}]}], ")"}]}], 
       RowBox[{"\[CurlyEpsilon]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["u", "u"], " ", 
            SubscriptBox["v", "d"]}], "-", 
           RowBox[{
            SubscriptBox["u", "d"], " ", 
            SubscriptBox["v", "u"]}]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", "u"], " ", 
           SubscriptBox["v", "d"]}], "-", 
          RowBox[{
           SubscriptBox["u", "d"], " ", 
           SubscriptBox["v", "u"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
           SubscriptBox["u", "u"], " ", 
           SubscriptBox["v", "d"]}], "-", 
          RowBox[{
           SubscriptBox["u", "d"], " ", 
           SubscriptBox["v", "u"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
        RowBox[{"\[Theta]", "**", "\[Phi]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CurlyEpsilon]", " ", 
           SubscriptBox["u", "u"], " ", 
           SubscriptBox["v", "d"]}], "+", 
          RowBox[{
           SubscriptBox["u", "d"], " ", 
           SubscriptBox["v", "u"]}]}], ")"}]}]}], 
      RowBox[{"\[CurlyEpsilon]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", "u"], " ", 
           SubscriptBox["v", "d"]}], "-", 
          RowBox[{
           SubscriptBox["u", "d"], " ", 
           SubscriptBox["v", "u"]}]}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", " ", 
           SubscriptBox["u", "d"]}], "+", 
          RowBox[{"\[CurlyEpsilon]", " ", "\[Theta]", " ", 
           SubscriptBox["v", "d"]}]}], ")"}]}], 
       RowBox[{"\[CurlyEpsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", "u"], " ", 
           SubscriptBox["v", "d"]}], "-", 
          RowBox[{
           SubscriptBox["u", "d"], " ", 
           SubscriptBox["v", "u"]}]}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CurlyEpsilon]", " ", "\[Phi]", " ", 
           SubscriptBox["u", "d"]}], "+", 
          RowBox[{"\[Theta]", " ", 
           SubscriptBox["v", "d"]}]}], ")"}]}], 
       RowBox[{"\[CurlyEpsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", "u"], " ", 
           SubscriptBox["v", "d"]}], "-", 
          RowBox[{
           SubscriptBox["u", "d"], " ", 
           SubscriptBox["v", "u"]}]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CurlyEpsilon]", " ", "\[Phi]", " ", 
          SubscriptBox["u", "u"]}], "+", 
         RowBox[{"\[Theta]", " ", 
          SubscriptBox["v", "u"]}]}], ")"}]}], 
      RowBox[{"\[CurlyEpsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["u", "u"], " ", 
          SubscriptBox["v", "d"]}], "-", 
         RowBox[{
          SubscriptBox["u", "d"], " ", 
          SubscriptBox["v", "u"]}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], "2"], " ", 
        RowBox[{"\[Theta]", "**", "\[Phi]"}]}], "+", 
       RowBox[{"\[CurlyEpsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", "u"], " ", 
           SubscriptBox["v", "d"]}], "-", 
          RowBox[{
           SubscriptBox["u", "d"], " ", 
           SubscriptBox["v", "u"]}]}], ")"}]}]}], 
      RowBox[{"\[CurlyEpsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["u", "u"], " ", 
          SubscriptBox["v", "d"]}], "-", 
         RowBox[{
          SubscriptBox["u", "d"], " ", 
          SubscriptBox["v", "u"]}]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.64751318718486*^9, 3.647513214505018*^9}, 
   3.6475135118061523`*^9, 3.6475145030744686`*^9, 3.6479336052409987`*^9, 
   3.654491620655041*^9}]
}, Open  ]],

Cell["whose split version is given by", "Text",
 CellChangeTimes->{{3.6475132046979113`*^9, 3.6475132220166636`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]GeneralSplit", "=", 
  RowBox[{"\[Gamma]General", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.6475132291527376`*^9, 3.647513247391164*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        SubsuperscriptBox["u", "u", "2"], " ", 
        SubsuperscriptBox["v", "d", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
        SubscriptBox["u", "d"], " ", 
        SubscriptBox["u", "u"], " ", 
        SubscriptBox["v", "d"], " ", 
        SubscriptBox["v", "u"]}], "+", 
       RowBox[{
        SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
        SubsuperscriptBox["u", "d", "2"], " ", 
        SubsuperscriptBox["v", "u", "2"]}]}], 
      RowBox[{"\[CurlyEpsilon]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", "u"], " ", 
           SubscriptBox["v", "d"]}], "-", 
          RowBox[{
           SubscriptBox["u", "d"], " ", 
           SubscriptBox["v", "u"]}]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
       SubscriptBox["u", "u"], " ", 
       SubscriptBox["v", "u"]}], 
      RowBox[{"\[CurlyEpsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["u", "u"], " ", 
          SubscriptBox["v", "d"]}], "-", 
         RowBox[{
          SubscriptBox["u", "d"], " ", 
          SubscriptBox["v", "u"]}]}], ")"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
        SubscriptBox["u", "d"], " ", 
        SubscriptBox["v", "d"]}], 
       RowBox[{"\[CurlyEpsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", "u"], " ", 
           SubscriptBox["v", "d"]}], "-", 
          RowBox[{
           SubscriptBox["u", "d"], " ", 
           SubscriptBox["v", "u"]}]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
        SubscriptBox["u", "u"], " ", 
        SubscriptBox["v", "d"]}], "-", 
       RowBox[{
        SubscriptBox["u", "d"], " ", 
        SubscriptBox["v", "u"]}]}], 
      RowBox[{"\[CurlyEpsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["u", "u"], " ", 
          SubscriptBox["v", "d"]}], "-", 
         RowBox[{
          SubscriptBox["u", "d"], " ", 
          SubscriptBox["v", "u"]}]}], ")"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.647513247701403*^9, 3.6475135118211527`*^9, 
  3.647514503089471*^9, 3.6479336052720227`*^9, 3.654491620686291*^9}]
}, Open  ]],

Cell["\<\
The image of a generic super-point under these transformations is given, in \
superconformal coordinates, by\
\>", "Text",
 CellChangeTimes->{{3.6475132689405136`*^9, 3.6475133077976713`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]GenZ", "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"GS", "[", 
    RowBox[{
     RowBox[{"HomogToSuperconf", "@", 
      RowBox[{"Simplify", "@", 
       RowBox[{"GExpand", "@", 
        RowBox[{"GDot", "[", 
         RowBox[{"\[Gamma]General", ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "1", ",", "\[Zeta]"}], "}"}]}], "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "\[Phi]", ",", "\[Zeta]"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647513596121811*^9, 3.6475136480758295`*^9}, {
   3.647514559249463*^9, 3.647514560954717*^9}, 3.647514602412168*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z", " ", "\[CurlyEpsilon]", " ", 
       RowBox[{"\[Zeta]", "**", "\[Theta]"}], " ", 
       SubscriptBox["u", "u"], " ", 
       SubsuperscriptBox["v", "d", "2"]}], "-", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
       RowBox[{"\[Zeta]", "**", "\[Theta]"}], " ", 
       SubscriptBox["u", "u"], " ", 
       SubsuperscriptBox["v", "d", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SubscriptBox["u", "d"], " ", 
       SubscriptBox["u", "u"], " ", 
       SubsuperscriptBox["v", "d", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
       SubscriptBox["u", "d"], " ", 
       SubscriptBox["u", "u"], " ", 
       SubsuperscriptBox["v", "d", "2"]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
       SubsuperscriptBox["u", "u", "2"], " ", 
       SubsuperscriptBox["v", "d", "2"]}], "+", 
      RowBox[{"\[CurlyEpsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
       RowBox[{"\[Theta]", "**", "\[Phi]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", " ", 
          SubscriptBox["u", "d"]}], "-", 
         SubscriptBox["u", "u"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", " ", 
          SubscriptBox["v", "d"]}], "-", 
         SubscriptBox["v", "u"]}], ")"}]}], "-", 
      RowBox[{"z", " ", "\[CurlyEpsilon]", " ", 
       RowBox[{"\[Zeta]", "**", "\[Theta]"}], " ", 
       SubscriptBox["u", "d"], " ", 
       SubscriptBox["v", "d"], " ", 
       SubscriptBox["v", "u"]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
       RowBox[{"\[Zeta]", "**", "\[Theta]"}], " ", 
       SubscriptBox["u", "d"], " ", 
       SubscriptBox["v", "d"], " ", 
       SubscriptBox["v", "u"]}], "-", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
       SubsuperscriptBox["u", "d", "2"], " ", 
       SubscriptBox["v", "d"], " ", 
       SubscriptBox["v", "u"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]", "4"], " ", 
       SubsuperscriptBox["u", "d", "2"], " ", 
       SubscriptBox["v", "d"], " ", 
       SubscriptBox["v", "u"]}], "-", 
      RowBox[{"\[CurlyEpsilon]", " ", 
       RowBox[{"\[Zeta]", "**", "\[Theta]"}], " ", 
       SubscriptBox["u", "u"], " ", 
       SubscriptBox["v", "d"], " ", 
       SubscriptBox["v", "u"]}], "+", 
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
       RowBox[{"\[Zeta]", "**", "\[Theta]"}], " ", 
       SubscriptBox["u", "u"], " ", 
       SubscriptBox["v", "d"], " ", 
       SubscriptBox["v", "u"]}], "-", 
      RowBox[{"2", " ", "z", " ", 
       SubscriptBox["u", "d"], " ", 
       SubscriptBox["u", "u"], " ", 
       SubscriptBox["v", "d"], " ", 
       SubscriptBox["v", "u"]}], "+", 
      RowBox[{"2", " ", "z", " ", 
       SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
       SubscriptBox["u", "d"], " ", 
       SubscriptBox["u", "u"], " ", 
       SubscriptBox["v", "d"], " ", 
       SubscriptBox["v", "u"]}], "-", 
      RowBox[{"2", " ", "z", " ", 
       SuperscriptBox["\[CurlyEpsilon]", "4"], " ", 
       SubscriptBox["u", "d"], " ", 
       SubscriptBox["u", "u"], " ", 
       SubscriptBox["v", "d"], " ", 
       SubscriptBox["v", "u"]}], "-", 
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
       SubsuperscriptBox["u", "u", "2"], " ", 
       SubscriptBox["v", "d"], " ", 
       SubscriptBox["v", "u"]}], "+", 
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "4"], " ", 
       SubsuperscriptBox["u", "u", "2"], " ", 
       SubscriptBox["v", "d"], " ", 
       SubscriptBox["v", "u"]}], "+", 
      RowBox[{"\[CurlyEpsilon]", " ", 
       RowBox[{"\[Zeta]", "**", "\[Theta]"}], " ", 
       SubscriptBox["u", "d"], " ", 
       SubsuperscriptBox["v", "u", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
       RowBox[{"\[Zeta]", "**", "\[Theta]"}], " ", 
       SubscriptBox["u", "d"], " ", 
       SubsuperscriptBox["v", "u", "2"]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
       SubsuperscriptBox["u", "d", "2"], " ", 
       SubsuperscriptBox["v", "u", "2"]}], "+", 
      RowBox[{
       SubscriptBox["u", "d"], " ", 
       SubscriptBox["u", "u"], " ", 
       SubsuperscriptBox["v", "u", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
       SubscriptBox["u", "d"], " ", 
       SubscriptBox["u", "u"], " ", 
       SubsuperscriptBox["v", "u", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
       RowBox[{"\[Zeta]", "**", "\[Phi]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", " ", 
          SubscriptBox["u", "d"]}], "-", 
         SubscriptBox["u", "u"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["u", "u"]}], " ", 
          SubscriptBox["v", "d"]}], "+", 
         RowBox[{
          SubscriptBox["u", "d"], " ", 
          SubscriptBox["v", "u"]}]}], ")"}]}]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
        SubscriptBox["u", "u"], " ", 
        SubscriptBox["v", "d"]}], "-", 
       RowBox[{
        SubscriptBox["u", "d"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
           SubscriptBox["v", "d"]}], "+", 
          SubscriptBox["v", "u"]}], ")"}]}]}], ")"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
       "\[CurlyEpsilon]", " ", 
       RowBox[{"\[Zeta]", "**", "\[Theta]", "**", "\[Phi]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[CurlyEpsilon]"}], " ", 
          SubscriptBox["u", "u"], " ", 
          SubscriptBox["v", "d"]}], "+", 
         RowBox[{
          SubscriptBox["u", "d"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
             SubscriptBox["v", "d"]}], "-", 
            SubscriptBox["v", "u"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}], " ", 
          SubscriptBox["u", "u"], " ", 
          SubscriptBox["v", "d"]}], "+", 
         RowBox[{
          SubscriptBox["u", "d"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
             SubscriptBox["v", "d"]}], "+", 
            SubscriptBox["v", "u"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[CurlyEpsilon]"}], " ", 
          SubscriptBox["u", "u"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
             "\[Phi]"}], "+", 
            RowBox[{"\[Zeta]", " ", 
             SubscriptBox["v", "d"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
          "\[Theta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", " ", 
             SubscriptBox["v", "d"]}], "-", 
            SubscriptBox["v", "u"]}], ")"}]}], "+", 
         RowBox[{"\[CurlyEpsilon]", " ", 
          SubscriptBox["u", "d"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
             "\[Phi]"}], "+", 
            RowBox[{"\[Zeta]", " ", 
             SubscriptBox["v", "u"]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
        SubscriptBox["u", "u"], " ", 
        SubscriptBox["v", "d"]}], "-", 
       RowBox[{
        SubscriptBox["u", "d"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
           SubscriptBox["v", "d"]}], "+", 
          SubscriptBox["v", "u"]}], ")"}]}]}], ")"}], "2"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.647513648776203*^9, 3.6475145035995493`*^9, 
  3.647514561459796*^9, 3.6475146034273233`*^9, 3.647933606083561*^9, 
  3.654491621342551*^9}]
}, Open  ]],

Cell["and ", "Text",
 CellChangeTimes->{{3.6475146105334496`*^9, 3.647514610763482*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]GenSplitZ", "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"GS", "[", 
    RowBox[{
     RowBox[{"HomogToSuperconf", "@", 
      RowBox[{"Simplify", "@", 
       RowBox[{"GExpand", "@", 
        RowBox[{"GDot", "[", 
         RowBox[{"\[Gamma]GeneralSplit", ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "1", ",", "\[Zeta]"}], "}"}]}], "]"}]}]}]}], ",", 
     RowBox[{"{", "\[Zeta]", "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647514617634775*^9, 3.647514627791709*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "z"}], " ", 
      SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
      SubscriptBox["u", "d"], " ", 
      SubscriptBox["v", "u"]}], "+", 
     RowBox[{
      SubscriptBox["u", "u"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", " ", 
         SubscriptBox["v", "d"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
         SubscriptBox["v", "u"]}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
      SubscriptBox["u", "u"], " ", 
      SubscriptBox["v", "d"]}], "-", 
     RowBox[{
      SubscriptBox["u", "d"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
         SubscriptBox["v", "d"]}], "+", 
        SubscriptBox["v", "u"]}], ")"}]}]}]], ",", 
   FractionBox[
    RowBox[{"\[CurlyEpsilon]", " ", "\[Zeta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["u", "u"]}], " ", 
        SubscriptBox["v", "d"]}], "+", 
       RowBox[{
        SubscriptBox["u", "d"], " ", 
        SubscriptBox["v", "u"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[CurlyEpsilon]", "2"]}], " ", 
      SubscriptBox["u", "u"], " ", 
      SubscriptBox["v", "d"]}], "+", 
     RowBox[{
      SubscriptBox["u", "d"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
         SubscriptBox["v", "d"]}], "+", 
        SubscriptBox["v", "u"]}], ")"}]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.6475146286418376`*^9, 3.647933606145607*^9, 
  3.654491621389406*^9}]
}, Open  ]],

Cell["\<\
respectively.

The semijacobian of the split transformation is given by\
\>", "Text",
 CellChangeTimes->{{3.64751463307753*^9, 3.6475146576770315`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Semijacobian", "=", 
  RowBox[{"SuperDerivative", "[", 
   RowBox[{
    RowBox[{
    "\[Gamma]GenSplitZ", "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "\[Zeta]"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647514659477433*^9, 3.647514695423939*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[CurlyEpsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["u", "u"]}], " ", 
      SubscriptBox["v", "d"]}], "+", 
     RowBox[{
      SubscriptBox["u", "d"], " ", 
      SubscriptBox["v", "u"]}]}], ")"}]}], 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], " ", 
    SubscriptBox["u", "u"], " ", 
    SubscriptBox["v", "d"]}], "+", 
   RowBox[{
    SubscriptBox["u", "d"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
       SubscriptBox["v", "d"]}], "+", 
      SubscriptBox["v", "u"]}], ")"}]}]}]]], "Output",
 CellChangeTimes->{{3.647514682336501*^9, 3.6475147011351595`*^9}, 
   3.6479336061576114`*^9, 3.654491621389406*^9}]
}, Open  ]],

Cell[TextData[{
 "which we can combine with the the super-difference of the images of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["z",
     FontWeight->"Bold"], "=", 
    RowBox[{"z", "|", "\[Zeta]"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " under the two maps to get the Eichler integral of the superfield \
associated to the deformation:"
}], "Text",
 CellChangeTimes->{{3.6475147484385147`*^9, 3.647514781839862*^9}, {
  3.647514913918331*^9, 3.647514925295333*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerSuperfieldGen", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"Superdifference", "[", 
      RowBox[{"\[Gamma]GenZ", ",", "\[Gamma]GenSplitZ"}], "]"}], 
     SuperscriptBox["Semijacobian", "2"]], "//", "GExpand"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.647514706485983*^9, 3.647514730225258*^9}, {
  3.6475148370042763`*^9, 3.6475148715808277`*^9}, {3.647514903436504*^9, 
  3.647514905841864*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"\[CurlyEpsilon]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["u", "u"], " ", 
        SubscriptBox["v", "d"]}], "-", 
       RowBox[{
        SubscriptBox["u", "d"], " ", 
        SubscriptBox["v", "u"]}]}], ")"}], "2"]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
      RowBox[{"\[Theta]", "**", "\[Phi]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", " ", 
         SubscriptBox["u", "d"]}], "-", 
        SubscriptBox["u", "u"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", " ", 
         SubscriptBox["v", "d"]}], "-", 
        SubscriptBox["v", "u"]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CurlyEpsilon]", " ", 
         RowBox[{"\[Zeta]", "**", "\[Phi]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", 
            SubscriptBox["u", "d"]}], "-", 
           SubscriptBox["u", "u"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"\[Zeta]", "**", "\[Theta]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", 
            SubscriptBox["v", "d"]}], "-", 
           SubscriptBox["v", "u"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["u", "u"]}], " ", 
         SubscriptBox["v", "d"]}], "+", 
        RowBox[{
         SubscriptBox["u", "d"], " ", 
         SubscriptBox["v", "u"]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.647514726869729*^9, 3.6475147309904723`*^9}, 
   3.6475148417752357`*^9, 3.647514872210926*^9, 3.647514906656988*^9, 
   3.647933606333727*^9, 3.6544916215144095`*^9}]
}, Open  ]],

Cell[TextData[{
 "We can seperate this into a part corresponding to the metric perturbation ",
 Cell[BoxData[
  FormBox["h", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and a part corresponding to the gravitino ",
 Cell[BoxData[
  FormBox["\[Chi]", TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". We get"
}], "Text",
 CellChangeTimes->{{3.6475148917045717`*^9, 3.647514966812559*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerMetricGen", "=", 
  RowBox[{"EichlerSuperfieldGen", "/.", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]", "\[Rule]", "0"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.6475149749188046`*^9, 3.647514988101054*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
   RowBox[{"\[Theta]", "**", "\[Phi]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", " ", 
      SubscriptBox["u", "d"]}], "-", 
     SubscriptBox["u", "u"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", " ", 
      SubscriptBox["v", "d"]}], "-", 
     SubscriptBox["v", "u"]}], ")"}]}], 
  RowBox[{"\[CurlyEpsilon]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["u", "u"], " ", 
       SubscriptBox["v", "d"]}], "-", 
      RowBox[{
       SubscriptBox["u", "d"], " ", 
       SubscriptBox["v", "u"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.64751498844107*^9, 3.6475151409426775`*^9, 
  3.6479336063467493`*^9, 3.654491621530033*^9}]
}, Open  ]],

Cell["and ", "Text",
 CellChangeTimes->{{3.647515003553618*^9, 3.64751500379867*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerGravitinoGen", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"SuperDerivative", "[", 
      RowBox[{"EichlerSuperfieldGen", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "\[Zeta]"}], "}"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Zeta]", "\[Rule]", "0"}], "}"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6475150298580294`*^9, 3.6475150582635565`*^9}, {
  3.647515143973209*^9, 3.6475151456734705`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "z"}], " ", "\[CurlyEpsilon]", " ", "\[Phi]", " ", 
      SubscriptBox["u", "d"]}], "+", 
     RowBox[{"\[CurlyEpsilon]", " ", "\[Phi]", " ", 
      SubscriptBox["u", "u"]}], "+", 
     RowBox[{"\[Theta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "z"}], " ", 
         SubscriptBox["v", "d"]}], "+", 
        SubscriptBox["v", "u"]}], ")"}]}]}], ")"}]}], 
  RowBox[{"\[CurlyEpsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "u"], " ", 
      SubscriptBox["v", "d"]}], "-", 
     RowBox[{
      SubscriptBox["u", "d"], " ", 
      SubscriptBox["v", "u"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.647515042210151*^9, 3.647515058553603*^9}, 
   3.64751514606353*^9, 3.6479336064357953`*^9, 3.654491621608179*^9}]
}, Open  ]],

Cell["\<\
respectively. We can also verify that the Eichler integral corresponding the \
gravitino can by obtained, alternatively, as:\
\>", "Text",
 CellChangeTimes->{{3.647515116713503*^9, 3.647515188720722*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EichlerGravitinoGen", "==", 
    FractionBox[
     RowBox[{
      RowBox[{
      "\[Gamma]GenZ", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "-", 
      RowBox[{
      "\[Gamma]GenSplitZ", "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "Semijacobian"]}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]", "\[Rule]", "0"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6475150828776217`*^9, 3.6475151098772235`*^9}, {
  3.6475151939114957`*^9, 3.6475151949366646`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6475150986854696`*^9, 3.6475151101622334`*^9}, 
   3.6475151950969086`*^9, 3.6479336064628134`*^9, 3.654491621623788*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Canonically normalized case", "Subsubsection",
 CellChangeTimes->{{3.6475124217347765`*^9, 3.6475124377529306`*^9}, {
  3.6475125682952843`*^9, 3.6475125715707893`*^9}}],

Cell[TextData[{
 "To get the Eichler integrals for the canonically normalized case, we take \
the above general expression and replace the supermoduli as appropriate. \n\n\
The Eichler integral associated to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Gamma]",
     FontWeight->"Bold"], "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", vanishes, of course, in this case since there are no odd supermoduli in \
that generator:"
}], "Text",
 CellChangeTimes->{{3.6475152375153675`*^9, 3.64751529900636*^9}, {
  3.647515369379207*^9, 3.6475153958541636`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerSuperfieldNorm1", "=", 
  RowBox[{"EichlerSuperfieldGen", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "u"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["u", "d"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "u"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "d"], "\[Rule]", "0"}], ",", 
     RowBox[{"\[CurlyEpsilon]", "\[Rule]", "\[CurlyEpsilon]1"}], ",", 
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.647515308558445*^9, 3.647515360337159*^9}, 
   3.654491068434684*^9, {3.6544912944354267`*^9, 3.6544912947325525`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.64751536066721*^9, 3.647933606474821*^9, 
  3.654491664460566*^9}]
}, Open  ]],

Cell[TextData[{
 "while for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Gamma]",
     FontWeight->"Bold"], "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " we get the superfield Eichler integral"
}], "Text",
 CellChangeTimes->{{3.647515401935486*^9, 3.647515409426635*^9}, {
  3.647515455508977*^9, 3.647515460329681*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerSuperfieldNorm2", "=", 
  RowBox[{"EichlerSuperfieldGen", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "u"], "\[Rule]", "u"}], ",", 
     RowBox[{
      SubscriptBox["u", "d"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "u"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "d"], "\[Rule]", "1"}], ",", 
     RowBox[{"\[CurlyEpsilon]", "\[Rule]", "\[CurlyEpsilon]2"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.647515308558445*^9, 3.647515360337159*^9}, {
   3.6475154201235113`*^9, 3.6475154458224554`*^9}, 3.654491076590938*^9, {
   3.6544912996397076`*^9, 3.6544912999678583`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
    "\[CurlyEpsilon]2"}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "u"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         RowBox[{"\[Zeta]", "**", "\[Theta]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "u"}], "+", "z"}], ")"}], " ", "\[CurlyEpsilon]2", 
         " ", 
         RowBox[{"\[Zeta]", "**", "\[Phi]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CurlyEpsilon]2"}], ")"}], " ", 
      RowBox[{"\[Theta]", "**", "\[Phi]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.6544916645074005`*^9}]
}, Open  ]],

Cell["which splits into the metric perturbation Eichler integral", "Text",
 CellChangeTimes->{{3.647515462480013*^9, 3.6475154769829364`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerMetricNorm2", "=", 
  RowBox[{"EichlerMetricGen", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "u"], "\[Rule]", "u"}], ",", 
     RowBox[{
      SubscriptBox["u", "d"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "u"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "d"], "\[Rule]", "1"}], ",", 
     RowBox[{"\[CurlyEpsilon]", "\[Rule]", "\[CurlyEpsilon]2"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.6475154808785005`*^9, 3.6475155076482677`*^9}, 
   3.6544910766065903`*^9, 3.65449131059645*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "u"}], "+", "z"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[CurlyEpsilon]2"}], ")"}], " ", 
   RowBox[{"\[Theta]", "**", "\[Phi]"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
   "\[CurlyEpsilon]2"}]]], "Output",
 CellChangeTimes->{3.6544916645074005`*^9}]
}, Open  ]],

Cell["and the gravitino Eichler integral ", "Text",
 CellChangeTimes->{{3.647515510558715*^9, 3.647515518689993*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerGravitinoNorm2", "=", 
  RowBox[{
   RowBox[{"EichlerGravitinoGen", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["u", "u"], "\[Rule]", "u"}], ",", 
      RowBox[{
       SubscriptBox["u", "d"], "\[Rule]", "1"}], ",", 
      RowBox[{
       SubscriptBox["v", "u"], "\[Rule]", "1"}], ",", 
      RowBox[{
       SubscriptBox["v", "d"], "\[Rule]", "1"}], ",", 
      RowBox[{"\[CurlyEpsilon]", "\[Rule]", "\[CurlyEpsilon]2"}]}], "}"}]}], "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6475155284919987`*^9, 3.6475155501656294`*^9}, 
   3.6544910766221886`*^9, 3.6544913203168845`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Theta]", "-", 
     RowBox[{"z", " ", "\[Theta]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}], " ", "\[CurlyEpsilon]2", " ", 
      "\[Phi]"}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
   "\[CurlyEpsilon]2"}]]], "Output",
 CellChangeTimes->{3.6544916645230055`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Shared odd moduli", "Subsubsection",
 CellChangeTimes->{{3.64751557821062*^9, 3.6475155808210225`*^9}}],

Cell[TextData[{
 "In this case, both generators have odd moduli, so both superfield Eichler \
integrals are non-vanishing. For ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Gamma]",
     FontWeight->"Bold"], "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", we get "
}], "Text",
 CellChangeTimes->{{3.647515586706958*^9, 3.6475156126818247`*^9}, {
  3.64751566595654*^9, 3.6475156730126104`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerSuperfieldShared1", "=", 
  RowBox[{"EichlerSuperfieldGen", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "u"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["u", "d"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "u"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "d"], "\[Rule]", "0"}], ",", 
     RowBox[{"\[CurlyEpsilon]", "\[Rule]", "\[CurlyEpsilon]1"}], ",", 
     RowBox[{"\[Theta]", "\[Rule]", "\[Xi]"}], ",", 
     RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.647515308558445*^9, 3.647515360337159*^9}, {
   3.647515625109144*^9, 3.6475156447928257`*^9}, 3.654491068434684*^9, 
   3.654491323411759*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]1"}], ")"}], " ", 
    RowBox[{"\[Zeta]", "**", "\[Xi]"}]}], "\[CurlyEpsilon]1"]}]], "Output",
 CellChangeTimes->{3.6544916791900806`*^9}]
}, Open  ]],

Cell["The metric component vanishes:", "Text",
 CellChangeTimes->{{3.6475157312834578`*^9, 3.6475157565528164`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerMetricShared1", "=", 
  RowBox[{"EichlerMetricGen", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "u"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["u", "d"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "u"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "d"], "\[Rule]", "0"}], ",", 
     RowBox[{"\[CurlyEpsilon]", "\[Rule]", "\[CurlyEpsilon]1"}], ",", 
     RowBox[{"\[Theta]", "\[Rule]", "\[Xi]"}], ",", 
     RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.647515308558445*^9, 3.647515360337159*^9}, {
   3.647515625109144*^9, 3.6475156447928257`*^9}, {3.6475156912107906`*^9, 
   3.6475156977669153`*^9}, 3.6544910684503136`*^9, 3.6544913268185*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.647515698201984*^9, 3.6479336065429125`*^9, 
  3.654491679236915*^9}]
}, Open  ]],

Cell["while the gravitino component is given by:", "Text",
 CellChangeTimes->{{3.6475157611039343`*^9, 3.6475157789271765`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerGravitinoShared1", "=", 
  RowBox[{"EichlerGravitinoGen", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "u"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["u", "d"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "u"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "d"], "\[Rule]", "0"}], ",", 
     RowBox[{"\[CurlyEpsilon]", "\[Rule]", "\[CurlyEpsilon]1"}], ",", 
     RowBox[{"\[Theta]", "\[Rule]", "\[Xi]"}], ",", 
     RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.647515308558445*^9, 3.647515360337159*^9}, {
   3.647515625109144*^9, 3.6475156447928257`*^9}, {3.6475156912107906`*^9, 
   3.647515718270609*^9}, 3.6544910684503136`*^9, 3.6544913301161427`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]1"}], ")"}], " ", "\[Xi]"}], 
   "\[CurlyEpsilon]1"]}]], "Output",
 CellChangeTimes->{3.654491679236915*^9}]
}, Open  ]],

Cell[TextData[{
 "Similarly, for the other generator ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["\[Gamma]",
      FontWeight->"Bold"], "2"], ","}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " we get the superfield Eichler integral"
}], "Text",
 CellChangeTimes->{{3.647515781832607*^9, 3.6475157972854137`*^9}, {
  3.647515829321024*^9, 3.6475158303961816`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerSuperfieldShared2", "=", 
  RowBox[{"EichlerSuperfieldGen", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "u"], "\[Rule]", "u"}], ",", 
     RowBox[{
      SubscriptBox["u", "d"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "u"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "d"], "\[Rule]", "1"}], ",", 
     RowBox[{"\[CurlyEpsilon]", "\[Rule]", "\[CurlyEpsilon]2"}], ",", 
     RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.647515308558445*^9, 3.647515360337159*^9}, {
   3.6475154201235113`*^9, 3.6475154458224554`*^9}, {3.6475158359421506`*^9, 
   3.647515846689369*^9}, 3.6544910766378136`*^9, 3.6544913418059683`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "u"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]2"}], ")"}], " ", 
   RowBox[{"\[Zeta]", "**", "\[Theta]"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
   "\[CurlyEpsilon]2"}]]], "Output",
 CellChangeTimes->{3.6544916792525406`*^9}]
}, Open  ]],

Cell["Again, the metric integral vanishes", "Text",
 CellChangeTimes->{{3.647515462480013*^9, 3.6475154769829364`*^9}, {
  3.647515879279915*^9, 3.647515885880932*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerMetricShared2", "=", 
  RowBox[{"EichlerMetricGen", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "u"], "\[Rule]", "u"}], ",", 
     RowBox[{
      SubscriptBox["u", "d"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "u"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["v", "d"], "\[Rule]", "1"}], ",", 
     RowBox[{"\[CurlyEpsilon]", "\[Rule]", "\[CurlyEpsilon]2"}], ",", 
     RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.6475154808785005`*^9, 3.6475155076482677`*^9}, {
   3.647515853705447*^9, 3.6475158609466248`*^9}, 3.6544910766534395`*^9, 
   3.654491345166033*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.64751548847519*^9, 3.647515509073487*^9}, 
   3.647515863141968*^9, 3.647933606578891*^9, 3.6544916792525406`*^9}]
}, Open  ]],

Cell["and the gravitino Eichler integral is given by", "Text",
 CellChangeTimes->{{3.647515510558715*^9, 3.647515518689993*^9}, {
  3.647515889561639*^9, 3.647515890876831*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EichlerGravitinoShared2", "=", 
  RowBox[{
   RowBox[{"EichlerGravitinoGen", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["u", "u"], "\[Rule]", "u"}], ",", 
      RowBox[{
       SubscriptBox["u", "d"], "\[Rule]", "1"}], ",", 
      RowBox[{
       SubscriptBox["v", "u"], "\[Rule]", "1"}], ",", 
      RowBox[{
       SubscriptBox["v", "d"], "\[Rule]", "1"}], ",", 
      RowBox[{"\[CurlyEpsilon]", "\[Rule]", "\[CurlyEpsilon]2"}], ",", 
      RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "}"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6475155284919987`*^9, 3.6475155501656294`*^9}, {
   3.647515867247915*^9, 3.647515871118592*^9}, 3.6544910766534395`*^9, 
   3.6544913477445984`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]2"}], ")"}], " ", "\[Theta]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
    "\[CurlyEpsilon]2"}]]}]], "Output",
 CellChangeTimes->{3.6544916792525406`*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Abelian superdifferentials", "Subsection",
 CellChangeTimes->{{3.6475200150285215`*^9, 3.647520026665663*^9}}],

Cell[CellGroupData[{

Cell["Canonically normalized case", "Subsubsection",
 CellChangeTimes->{{3.6475200931679897`*^9, 3.647520103155304*^9}}],

Cell["\<\
We begin with the expression for the abelian superdifferentials coming \
directly from the Poincar\[EAcute] series. We get\
\>", "Text",
 CellChangeTimes->{{3.647520227576632*^9, 3.647520263678122*^9}, {
  3.647520536960186*^9, 3.6475205759863358`*^9}, {3.647520679572427*^9, 
  3.647520702716123*^9}, {3.6476012268081026`*^9, 3.647601255880784*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AbelianSuperdiffNormFormula", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Total", "@", 
       RowBox[{"superOm", "[", 
        RowBox[{"VNorm", ",", 
         RowBox[{"WordsGenPowers", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "1", ",", "\[Zeta]"}], "}"}], ",", 
         "FixedPointsNorm", ",", 
         RowBox[{"{", 
          RowBox[{"\[Zeta]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.64752013055013*^9, 3.647520215239526*^9}, {
  3.6475204231911755`*^9, 3.6475204455051117`*^9}, {3.64752050619524*^9, 
  3.6475205090556793`*^9}, {3.6476025793297176`*^9, 3.647602580050128*^9}, {
  3.6476026691205015`*^9, 3.647602685453559*^9}, {3.6544910684815407`*^9, 
  3.6544910766690655`*^9}}],

Cell[TextData[{
 "We should also be able to compute the same thing via deformations. Let us \
begin by computing the odd component ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "i"], TraditionalForm]]],
 ", i.e. the \[Zeta]-independent part, which depends on the Szeg\
\[ODoubleAcute] kernel and the Eichler integral for the gravitino. Our \
expressions for the Szeg\[ODoubleAcute] kernel and for the abelian \
differentials on the reduced surface are accurate to order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CurlyEpsilon]", "i"], "3"], TraditionalForm]]],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", "2"}], TraditionalForm]]],
 ", while the Eichler integral has a ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SubscriptBox["\[CurlyEpsilon]", "2"]}], TraditionalForm]]],
 " term, so the result should be accurate to order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CurlyEpsilon]", "i"], "2"], TraditionalForm]]],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", "2"}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.6475205423810186`*^9, 3.647520544831555*^9}, {
   3.647520578661749*^9, 3.6475206199181976`*^9}, {3.647520748023075*^9, 
   3.6475208428279324`*^9}, {3.6475430461652822`*^9, 3.647543077018837*^9}, {
   3.647601287131344*^9, 3.6476013849517355`*^9}, {3.647601732965471*^9, 
   3.647601734630728*^9}, 3.6476026931353416`*^9, {3.6544914500430584`*^9, 
   3.6544914544342318`*^9}, {3.6544916978261366`*^9, 3.654491698373288*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SzegoAbelian", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"SzegoListTerms", "//", "Total"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SplitAbelianReduced", "/.", 
           RowBox[{"{", 
            RowBox[{"z", "\[Rule]", "w"}], "}"}]}], "//", "Total"}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "3"}], "}"}]}], "]"}], "//",
      "Simplify"}], "//", "Normal"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]iDeformationNorm", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Residue", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "1"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"EichlerGravitinoNorm2", "/.", 
           RowBox[{"{", 
            RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}], "SzegoAbelian"}], 
        ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.64752030195028*^9, 3.6475203638107634`*^9, {3.647520406113556*^9, 
   3.647520418450447*^9}, {3.647520488612361*^9, 3.647520495158365*^9}, 
   3.647535258922451*^9, {3.6475363228685336`*^9, 3.6475363271013546`*^9}, {
   3.6475431897499447`*^9, 3.6475432111371946`*^9}, {3.6476011363966494`*^9, 
   3.647601139902333*^9}, {3.6476019550322065`*^9, 3.6476020022554936`*^9}, {
   3.647602164717869*^9, 3.6476021724992533`*^9}, {3.6476022196027265`*^9, 
   3.647602220772905*^9}, 3.6476022570344286`*^9, {3.647602591757555*^9, 
   3.6476025929477777`*^9}, 3.6476026878339224`*^9, {3.647604525606079*^9, 
   3.6476045290266027`*^9}, {3.6544910684815407`*^9, 3.6544910766690655`*^9}}],

Cell["Let\[CloseCurlyQuote]s verify that this gives the right answer:", "Text",
 CellChangeTimes->{{3.647602624018113*^9, 3.647602641270862*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "==", 
    RowBox[{
    "\[Alpha]iDeformationNorm", "-", "AbelianSuperdiffNormFormula"}]}], "/.", 
   RowBox[{"\[Zeta]", "\[Rule]", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6476024964548674`*^9, 3.647602559421504*^9}, {
  3.6476026083404007`*^9, 3.6476026112808495`*^9}, {3.647602700396537*^9, 
  3.647602715588995*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6476025000454187`*^9, 3.6476025596915455`*^9}, 
   3.647603795118558*^9, 3.6479348944708867`*^9, 3.6544930162481823`*^9}]
}, Open  ]],

Cell[TextData[{
 "Next we should compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["b", "i"], "(", "z", ")"}], TraditionalForm]]],
 ", the \[Zeta] term in the expansion of the abelian superdifferential. \
Becuase ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", "i"], "(", "z", ")"}], TraditionalForm]]],
 " is accurate only to order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CurlyEpsilon]", "i"], "2"], TraditionalForm]]],
 " and it is multiplied by the Eichler integral which has a ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SubscriptBox["r", "2"]}], TraditionalForm]]],
 " term, the result will only be accurate to linear order in the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "i"], TraditionalForm]]],
 ". We find:"
}], "Text",
 CellChangeTimes->{{3.647601205629757*^9, 3.647601205799782*^9}, {
  3.64760139558856*^9, 3.6476014401907063`*^9}, {3.6476014775765734`*^9, 
  3.6476016017944345`*^9}, {3.6544917457879086`*^9, 3.654491746209969*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"biDeformationIntegrandNorm", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Simplify", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Alpha]iDeformationNorm", "/.", 
                RowBox[{"{", 
                 RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}], "**", 
              RowBox[{"(", 
               RowBox[{"EichlerGravitinoNorm2", "/.", 
                RowBox[{"{", 
                 RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}]}], ")"}], "//",
             "GExpand"}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"SplitAbelianReduced", "/.", 
                RowBox[{"{", 
                 RowBox[{"z", "\[Rule]", "w"}], "}"}]}], "//", "Total"}], 
              ")"}], "EichlerMetricNorm2"}], "/.", 
            RowBox[{"{", 
             RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"ddLnETerms", "//", "Total"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "1"}], "}"}]}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"biDeformationNorm", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Residue", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1"}], "}"}]}], "]"}], "&"}], "/@", 
    "biDeformationIntegrandNorm"}], ")"}]}]}], "Input",
 CellChangeTimes->{
  3.647603045421356*^9, {3.6476030801925545`*^9, 3.647603188215001*^9}, 
   3.6476032362679205`*^9, {3.6476040538289394`*^9, 3.647604056029277*^9}, {
   3.6544910684971867`*^9, 3.6544910766690655`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", 
        SuperscriptBox["u", "2"], "-", 
        RowBox[{"4", " ", "u", " ", "z"}], "+", 
        SuperscriptBox["z", "2"], "+", 
        RowBox[{"u", " ", 
         SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[CurlyEpsilon]2", " ", 
      RowBox[{"\[Theta]", "**", "\[Phi]"}]}], 
     RowBox[{"u", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "-", "z"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6544930194045897`*^9}]
}, Open  ]],

Cell["Let\[CloseCurlyQuote]s verify that this gives the right answer:", "Text",
 CellChangeTimes->{3.647604386967374*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}], "\[Equal]", 
  RowBox[{"Normal", "@", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"biDeformationNorm", "+", 
      RowBox[{"Total", "@", "SplitAbelianReduced"}], "-", 
      RowBox[{"GD", "[", 
       RowBox[{"AbelianSuperdiffNormFormula", ",", "\[Zeta]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "1"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647604301966777*^9, 3.64760436630364*^9}, {
  3.6544910685128107`*^9, 3.6544910766846895`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.647604340434059*^9, 3.6476043671890554`*^9}, 
   3.6479348983784895`*^9, 3.654493020014058*^9}]
}, Open  ]],

Cell["\<\
Let\[CloseCurlyQuote]s write neat expressions for the abelian \
superdifferentials. We have \
\>", "Text",
 CellChangeTimes->{{3.6479773740607452`*^9, 3.647977387247532*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]iNeatNorm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"Eu", "[", "z", "]"}], "u"], "\[Theta]"}], "-", 
        RowBox[{
         RowBox[{"Fu", "[", "z", "]"}], " ", "\[Phi]"}], "+", 
        RowBox[{
         FractionBox["Hu", "z"], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["\[Phi]", 
            RowBox[{"Fu", "[", "z", "]"}]], "-", 
           FractionBox["\[Theta]", 
            RowBox[{"Eu", "[", "z", "]"}]]}], ")"}], "\[CurlyEpsilon]1"}]}], 
       ")"}], "\[CurlyEpsilon]2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[Theta]", 
          RowBox[{"u", "-", "z"}]], "-", 
         FractionBox["\[Phi]", 
          RowBox[{"1", "-", "z"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Hu", " ", "\[CurlyEpsilon]1", " ", "\[CurlyEpsilon]2"}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "u"], "-", 
            FractionBox["1", "z"]}], ")"}], "\[Theta]"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["1", "z"]}], ")"}], "\[Phi]"}]}], ")"}], 
       "\[CurlyEpsilon]1"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"biNeatNorm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "z"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"Eu", "[", "z", "]"}], "2"], "u"], "+", 
         SuperscriptBox[
          RowBox[{"Fu", "[", "z", "]"}], "2"]}], ")"}], 
       FractionBox[
        RowBox[{"\[Theta]", "**", "\[Phi]"}], 
        RowBox[{"1", "-", "u"}]], "\[CurlyEpsilon]2"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "z"}]], "-", 
      FractionBox["1", 
       RowBox[{"u", "-", "z"}]]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6479773993996277`*^9, 3.6479776210372963`*^9}, {
  3.64797787580704*^9, 3.6479779075081587`*^9}, {3.647977991168899*^9, 
  3.6479779935915112`*^9}, {3.647978121566777*^9, 3.6479781640740967`*^9}, {
  3.6544910685128107`*^9, 3.6544910767003145`*^9}}],

Cell["This gives the right answer", "Text",
 CellChangeTimes->{{3.647978255908284*^9, 3.6479782601751285`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"AbelianSuperdiffNormFormula", "-", "\[Alpha]iNeatNorm", "-", 
         RowBox[{"\[Zeta]", "**", "biNeatNorm"}]}], "//", "GExpand"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "==", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "//", "Simplify"}], "//", 
  "Apart"}]], "Input",
 CellChangeTimes->{{3.6479776342130814`*^9, 3.6479776720592885`*^9}, {
  3.6479777136680117`*^9, 3.6479777148868237`*^9}, {3.647978106153507*^9, 
  3.647978110997734*^9}, {3.647978156877303*^9, 3.647978157911992*^9}, {
  3.6479782523769293`*^9, 3.6479782526431065`*^9}, {3.6544910685284157`*^9, 
  3.6544910767003145`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.647978262380595*^9, 3.654493020935958*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Shared odd supermoduli", "Subsubsection",
 CellChangeTimes->{{3.6476044036201205`*^9, 3.6476044060308237`*^9}}],

Cell["\<\
In this section, we can repeat the computations in the previous section for \
the case when the odd moduli are shared between the two generators. First of \
all, let\[CloseCurlyQuote]s compute the abelian superdifferentials directly \
from the super Schottky group Poincar\[EAcute] series. We get\
\>", "Text",
 CellChangeTimes->{{3.647601610175721*^9, 3.6476016377949624`*^9}, {
  3.647601672405405*^9, 3.6476017186980543`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AbelianSuperdiffSharedFormula", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Total", "@", 
       RowBox[{"superOm", "[", 
        RowBox[{"VShared", ",", 
         RowBox[{"WordsGenPowers", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "1", ",", "\[Zeta]"}], "}"}], ",", 
         "FixedPointsShared", ",", 
         RowBox[{"{", 
          RowBox[{"\[Zeta]", ",", "\[Theta]", ",", "\[Xi]"}], "}"}]}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.64752013055013*^9, 3.647520215239526*^9}, {
  3.6475204231911755`*^9, 3.6475204455051117`*^9}, {3.64752050619524*^9, 
  3.6475205090556793`*^9}, {3.6476025793297176`*^9, 3.647602580050128*^9}, {
  3.6476026691205015`*^9, 3.647602685453559*^9}, {3.647604436956941*^9, 
  3.647604455804925*^9}, {3.654491068544041*^9, 3.6544910767003145`*^9}}],

Cell[TextData[{
 "Next let\[CloseCurlyQuote]s find the odd component ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "i"], TraditionalForm]]],
 ", i.e. the \[Zeta]-independent part, which depends on the Szeg\
\[ODoubleAcute] kernel and the Eichler integral for the gravitino. Our \
expressions for the Szeg\[ODoubleAcute] kernel and for the abelian \
differentials on the reduced surface are accurate to order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CurlyEpsilon]", "i"], "3"], TraditionalForm]]],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", "2"}], TraditionalForm]]],
 ", while the Eichler integral has a ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SubscriptBox["\[CurlyEpsilon]", "2"]}], TraditionalForm]]],
 " term, so the result should be accurate to order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CurlyEpsilon]", "i"], "2"], TraditionalForm]]],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", "2"}], TraditionalForm]]],
 ".\n\nAlso note that we now have to do two contour integrals, since both \
super Schottky group generators ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Gamma]",
     FontWeight->"Bold"], "i"], TraditionalForm]]],
 " have odd parameters."
}], "Text",
 CellChangeTimes->{{3.6476017427069674`*^9, 3.6476017481978097`*^9}, {
  3.647604890172901*^9, 3.647604973771085*^9}, {3.6544918358506193`*^9, 
  3.6544918423511777`*^9}, {3.6544919530995064`*^9, 3.654491954349694*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]iDeformationShared", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Residue", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"w", ",", "\[Infinity]"}], "}"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"EichlerGravitinoShared1", "/.", 
             RowBox[{"{", 
              RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}], "SzegoAbelian"}],
           ")"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Residue", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"w", ",", "1"}], "}"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"EichlerGravitinoShared2", "/.", 
             RowBox[{"{", 
              RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}], "SzegoAbelian"}],
           ")"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.64752030195028*^9, 3.6475203638107634`*^9, {3.647520406113556*^9, 
   3.647520418450447*^9}, {3.647520488612361*^9, 3.647520495158365*^9}, 
   3.647535258922451*^9, {3.6475363228685336`*^9, 3.6475363271013546`*^9}, {
   3.6475431897499447`*^9, 3.6475432111371946`*^9}, {3.6476011363966494`*^9, 
   3.647601139902333*^9}, {3.6476019550322065`*^9, 3.6476020022554936`*^9}, {
   3.647602164717869*^9, 3.6476021724992533`*^9}, {3.6476022196027265`*^9, 
   3.647602220772905*^9}, 3.6476022570344286`*^9, {3.647602591757555*^9, 
   3.6476025929477777`*^9}, 3.6476026878339224`*^9, {3.6476044840594068`*^9, 
   3.647604484699505*^9}, {3.647604515559368*^9, 3.6476045516100707`*^9}, {
   3.6476048614232907`*^9, 3.6476048783910923`*^9}, {3.6476061680226707`*^9, 
   3.6476061734986567`*^9}, {3.654491068544041*^9, 3.6544910767159395`*^9}}],

Cell["Let\[CloseCurlyQuote]s verify that this gives the right answer:", "Text",
 CellChangeTimes->{3.647604386967374*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "==", 
    RowBox[{
    "\[Alpha]iDeformationShared", "-", "AbelianSuperdiffSharedFormula"}]}], "/.", 
   RowBox[{"\[Zeta]", "\[Rule]", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6476046550512624`*^9, 3.6476046627825503`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6476053400297375`*^9, 3.647606272464102*^9, 
  3.6479358208834915`*^9, 3.6544937264092875`*^9}]
}, Open  ]],

Cell[TextData[{
 "Lastly we can compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["b", "i"], "(", "z", ")"}], TraditionalForm]]],
 ", the \[Zeta] term in the expansion of the abelian superdifferential. \
Becuase ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", "i"], "(", "z", ")"}], TraditionalForm]]],
 " is accurate only to order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CurlyEpsilon]", "i"], "2"], TraditionalForm]]],
 " and it is multiplied by the Eichler integral which has a ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SubscriptBox["\[CurlyEpsilon]", "2"]}], TraditionalForm]]],
 " term, the result will only be accurate to linear order in the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "i"], TraditionalForm]]],
 ". We find:"
}], "Text",
 CellChangeTimes->{{3.6476017659155283`*^9, 3.647601778417448*^9}, {
  3.654491849943608*^9, 3.6544918583817267`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"biDeformationIntegrand1Shared", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Simplify", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Alpha]iDeformationShared", "/.", 
                RowBox[{"{", 
                 RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}], "**", 
              RowBox[{"(", 
               RowBox[{"EichlerGravitinoShared1", "/.", 
                RowBox[{"{", 
                 RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}]}], ")"}], "//",
             "GExpand"}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"SplitAbelianReduced", "/.", 
                RowBox[{"{", 
                 RowBox[{"z", "\[Rule]", "w"}], "}"}]}], "//", "Total"}], 
              ")"}], "EichlerMetricShared1"}], "/.", 
            RowBox[{"{", 
             RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"ddLnETerms", "//", "Total"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "1"}], "}"}]}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"biDeformationIntegrand2Shared", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Simplify", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Alpha]iDeformationShared", "/.", 
                RowBox[{"{", 
                 RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}], "**", 
              RowBox[{"(", 
               RowBox[{"EichlerGravitinoShared2", "/.", 
                RowBox[{"{", 
                 RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}]}], ")"}], "//",
             "GExpand"}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"SplitAbelianReduced", "/.", 
                RowBox[{"{", 
                 RowBox[{"z", "\[Rule]", "w"}], "}"}]}], "//", "Total"}], 
              ")"}], "EichlerMetricShared2"}], "/.", 
            RowBox[{"{", 
             RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"ddLnETerms", "//", "Total"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "1"}], "}"}]}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"biDeformationShared", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"w", ",", "\[Infinity]"}], "}"}]}], "]"}], "&"}], "/@", 
     "biDeformationIntegrand1Shared"}], ")"}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"w", ",", "1"}], "}"}]}], "]"}], "&"}], "/@", 
     "biDeformationIntegrand2Shared"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{
  3.647603045421356*^9, {3.6476030801925545`*^9, 3.647603188215001*^9}, 
   3.6476032362679205`*^9, {3.6476040538289394`*^9, 3.647604056029277*^9}, {
   3.647604584620138*^9, 3.6476046245564575`*^9}, {3.647605178759437*^9, 
   3.6476052244718976`*^9}, {3.6476062069240413`*^9, 
   3.6476062088343334`*^9}, {3.6544910685596666`*^9, 3.6544910767159395`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2", " ", 
      RowBox[{"\[Theta]", "**", "\[Xi]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"u", "-", "z"}], ")"}], "2"]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
      "\[CurlyEpsilon]2", " ", 
      RowBox[{"\[Theta]", "**", "\[Xi]"}]}], 
     RowBox[{"u", " ", 
      SuperscriptBox["z", "2"]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"\[CurlyEpsilon]1", " ", 
      RowBox[{"\[Theta]", "**", "\[Xi]"}]}], 
     SuperscriptBox["z", "2"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "\[CurlyEpsilon]1",
       " ", "\[CurlyEpsilon]2", " ", 
      RowBox[{"\[Theta]", "**", "\[Xi]"}]}], 
     RowBox[{"u", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "-", "z"}], ")"}], "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6544937290347877`*^9}]
}, Open  ]],

Cell["Let\[CloseCurlyQuote]s verify that this gives the right answer:", "Text",
 CellChangeTimes->{3.647604386967374*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}], "\[Equal]", 
  RowBox[{"Normal", "@", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"biDeformationShared", "+", 
      RowBox[{"Total", "@", "SplitAbelianReduced"}], "-", 
      RowBox[{"GD", "[", 
       RowBox[{"AbelianSuperdiffSharedFormula", ",", "\[Zeta]"}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "1"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647604301966777*^9, 3.64760436630364*^9}, {
  3.647604700638361*^9, 3.647604714385471*^9}, {3.654491068590937*^9, 
  3.6544910767315655`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6476062755195684`*^9, 3.647935825073285*^9, 
  3.654493729369854*^9}]
}, Open  ]],

Cell["\<\
Let\[CloseCurlyQuote]s write neat expressions for the abelian \
superdifferentials. We have \
\>", "Text",
 CellChangeTimes->{{3.6479773740607452`*^9, 3.647977387247532*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]iNeatShared", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[Xi]", "z"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"Eu", "[", "z", "]"}], "u"], 
       RowBox[{"(", 
        RowBox[{"\[Theta]", "+", 
         RowBox[{
          RowBox[{"Fu", "[", "z", "]"}], " ", "z", " ", "\[Xi]"}]}], ")"}], 
       "\[CurlyEpsilon]2"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", "u"}], "u"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["1", "z"]}], ")"}], "\[Theta]"}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"1", "-", "u"}], "z"], "\[Xi]"}]}], ")"}], 
       "\[CurlyEpsilon]1", " ", "\[CurlyEpsilon]2"}]}], ",", 
     RowBox[{
      FractionBox["\[Theta]", 
       RowBox[{"u", "-", "z"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "u"], "-", 
            FractionBox["1", "z"]}], ")"}], "\[Theta]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["1", "u"]}], ")"}], "\[Xi]"}]}], ")"}], 
       "\[CurlyEpsilon]1"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"Hu", " ", 
         RowBox[{"Fu", "[", "z", "]"}]}], 
        RowBox[{"1", "-", "u"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Eu", "[", "z", "]"}], "\[Xi]"}], "-", "\[Theta]"}], ")"}], 
       "\[CurlyEpsilon]1", " ", "\[CurlyEpsilon]2"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"biNeatShared", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "z"], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[CurlyEpsilon]2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"u", "-", "z"}], ")"}], "2"]], "-", 
         FractionBox[
          RowBox[{"\[CurlyEpsilon]1", " ", "\[CurlyEpsilon]2"}], 
          RowBox[{"u", " ", 
           SuperscriptBox["z", "2"]}]]}], ")"}], 
       RowBox[{"\[Theta]", "**", "\[Xi]"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "z"}]], "-", 
      FractionBox["1", 
       RowBox[{"u", "-", "z"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[CurlyEpsilon]1", 
          SuperscriptBox["z", "2"]], "-", 
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"Fu", "[", "z", "]"}], "2"], "u"], "\[CurlyEpsilon]1", 
          " ", "\[CurlyEpsilon]2"}]}], ")"}], 
       RowBox[{"\[Theta]", "**", "\[Xi]"}]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6479773993996277`*^9, 3.6479776210372963`*^9}, {
  3.64797787580704*^9, 3.6479779075081587`*^9}, {3.647977991168899*^9, 
  3.6479779935915112`*^9}, {3.647978121566777*^9, 3.6479781640740967`*^9}, {
  3.647978541686947*^9, 3.6479785472406445`*^9}, {3.6479785987799835`*^9, 
  3.6479788072288656`*^9}, {3.6479788457845516`*^9, 3.6479788458355856`*^9}, {
  3.647979029901222*^9, 3.6479790903364873`*^9}, {3.654491068590937*^9, 
  3.6544910767315655`*^9}}],

Cell["This gives the right answer", "Text",
 CellChangeTimes->{{3.647978255908284*^9, 3.6479782601751285`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
        "AbelianSuperdiffSharedFormula", "-", "\[Alpha]iNeatShared", "-", 
         RowBox[{"\[Zeta]", "**", "biNeatShared"}]}], "//", "GExpand"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "==", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "//", "Simplify"}], "//", 
  "Apart"}]], "Input",
 CellChangeTimes->{{3.6479776342130814`*^9, 3.6479776720592885`*^9}, {
  3.6479777136680117`*^9, 3.6479777148868237`*^9}, {3.647978106153507*^9, 
  3.647978110997734*^9}, {3.647978156877303*^9, 3.647978157911992*^9}, {
  3.6479782523769293`*^9, 3.6479782526431065`*^9}, {3.6479785501405773`*^9, 
  3.64797856210555*^9}, {3.6544910686065445`*^9, 3.654491076747192*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.647978262380595*^9, 3.647978809667488*^9, 
  3.64797885123018*^9, 3.64797909448425*^9, 3.6544937297399263`*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Period matrix", "Subsection",
 CellChangeTimes->{{3.6476063675667086`*^9, 3.647606368921883*^9}}],

Cell["\<\
In this section, we will compute the period matrix a split SRS. First we will \
compute it directly from the Poincar\[EAcute] series formula. Next we will \
compute it as a deformation from the split case, using the Eichler integrals, \
the prime form and the Szeg\[ODoubleAcute] kernel. We will compute it with \
two different sets of odd supermoduli: firstly the canonically normalized \
case where both odd supermoduli enter as parameters of the second generator, \
and secondly the case where the two odd supermoduli are shared between the \
two generators. \
\>", "Text",
 CellChangeTimes->{{3.6476018221243677`*^9, 3.6476019212070055`*^9}, {
  3.647602025734095*^9, 3.647602069496484*^9}, {3.647602322459957*^9, 
  3.647602471234686*^9}, {3.6476064020579753`*^9, 3.6476064097343354`*^9}}],

Cell[CellGroupData[{

Cell["Canonically normalized case", "Subsubsection",
 CellChangeTimes->{{3.64760639370138*^9, 3.647606399017193*^9}}],

Cell[TextData[{
 "Let us between by computing the period matrix to first order in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "i"], TraditionalForm]]],
 " in the canonically normalized case, directly from the series formula:"
}], "Text",
 CellChangeTimes->{
  3.6476064062787695`*^9, {3.647606636568842*^9, 3.647606644655281*^9}, {
   3.6544919167464423`*^9, 3.6544919175434284`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NormPerMat", "=", 
  RowBox[{"Total", "@", 
   RowBox[{"PeriodList", "[", 
    RowBox[{
     RowBox[{"WordsGenPowers", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}], ",", "VNorm", ",", 
     "FixedPointsNorm", ",", 
     RowBox[{"Supermultipliers", "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6476064576973753`*^9, 3.647606524654276*^9}, {
  3.6544910686221714`*^9, 3.654491076747192*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "\[CurlyEpsilon]1", "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2", " ", 
        RowBox[{"\[Theta]", "**", "\[Phi]"}]}], "u"]}], ",", 
     RowBox[{"-", 
      RowBox[{"Log", "[", 
       FractionBox["1", "u"], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Log", "[", 
       FractionBox["1", "u"], "]"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "\[CurlyEpsilon]2", "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
        RowBox[{"\[Theta]", "**", "\[Phi]"}]}], "u"]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6544937942509184`*^9}]
}, Open  ]],

Cell["\<\
Let\[CloseCurlyQuote]s compute the nilpotent part using the Eichler integrals:\
\>", "Text",
 CellChangeTimes->{{3.6476070079833417`*^9, 3.647607046476466*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Alpha]iDeformationNorm", "/.", 
             RowBox[{"{", 
              RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}], "**", 
           RowBox[{"(", 
            RowBox[{"EichlerGravitinoNorm2", "/.", 
             RowBox[{"{", 
              RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}]}], "//", 
          "GExpand"}], ")"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"SplitAbelianReduced", "/.", 
             RowBox[{"{", 
              RowBox[{"z", "\[Rule]", "w"}], "}"}]}], "//", "Total"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"EichlerMetricNorm2", "/.", 
            RowBox[{"{", 
             RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}]}], ")"}]}], ")"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
     "Normal"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SplitAbelianReduced", "/.", 
           RowBox[{"{", 
            RowBox[{"z", "\[Rule]", "w"}], "}"}]}], "//", "Total"}], ")"}], 
        ",", "%"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "1"}], "}"}]}], "]"}], "//",
     "Normal"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"PerMatDefNorm", "=", 
  RowBox[{
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"w", ",", "1"}], "}"}]}], "]"}], "&"}], ",", "%", ",", 
     RowBox[{"{", "2", "}"}]}], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{
  3.6476067450528126`*^9, {3.647606780489318*^9, 3.6476068895526567`*^9}, 
   3.6476069428024693`*^9, {3.6476069776485415`*^9, 3.6476069785337877`*^9}, {
   3.647607067455385*^9, 3.6476070769374886`*^9}, {3.6479380965872707`*^9, 
   3.647938096869463*^9}, {3.65449106865342*^9, 3.6544910767628164`*^9}, {
   3.654492016671564*^9, 3.654492017468566*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2", " ", 
        RowBox[{"\[Theta]", "**", "\[Phi]"}]}], "u"]}], ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
        RowBox[{"\[Theta]", "**", "\[Phi]"}]}], "u"]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6544937973415127`*^9}]
}, Open  ]],

Cell["Let\[CloseCurlyQuote]s verify that this gives the right answer:", "Text",
 CellChangeTimes->{3.647604386967374*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "\[Equal]", 
  RowBox[{"Normal", "@", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"NormPerMat", "-", "PerMatDefNorm", "-", "SplitPerMat"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "1"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6476070882443786`*^9, 3.6476071228257704`*^9}, {
  3.6544910686690454`*^9, 3.6544910767628164`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6476071233958373`*^9, 3.64793583084713*^9, 
  3.654493797381521*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Shared odd supermoduli", "Subsubsection",
 CellChangeTimes->{{3.6476065497789817`*^9, 3.647606554819727*^9}}],

Cell[TextData[{
 "Let us between by computing the period matrix to first order in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyEpsilon]", "i"], TraditionalForm]]],
 " in the case where odd supermoduli are shared between the generators, \
directly from the series formula:"
}], "Text",
 CellChangeTimes->{{3.6544948897668095`*^9, 3.6544949098542247`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SharedPerMat", "=", 
  RowBox[{"Total", "@", 
   RowBox[{"PeriodList", "[", 
    RowBox[{
     RowBox[{"WordsGenPowers", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}], ",", "VShared", ",", 
     "FixedPointsShared", ",", 
     RowBox[{"Supermultipliers", "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "\[Theta]", ",", "\[Xi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6476065601855516`*^9, 3.6476065826644955`*^9}, {
  3.6544910686846704`*^9, 3.6544910767784433`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "\[CurlyEpsilon]1", "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2", " ", 
        RowBox[{"\[Theta]", "**", "\[Xi]"}]}], "u"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"u", " ", 
         RowBox[{"Log", "[", 
          FractionBox["1", "u"], "]"}]}], "+", 
        RowBox[{"\[Theta]", "**", "\[Xi]"}]}], "u"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"u", " ", 
         RowBox[{"Log", "[", 
          FractionBox["1", "u"], "]"}]}], "+", 
        RowBox[{"\[Theta]", "**", "\[Xi]"}]}], "u"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "\[CurlyEpsilon]2", "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
        RowBox[{"\[Theta]", "**", "\[Xi]"}]}], "u"]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6544944616586246`*^9}]
}, Open  ]],

Cell["\<\
Let\[CloseCurlyQuote]s compute the nilpotent part using the Eichler \
integrals. With these odd supermoduli, we need to do contour integrals:\
\>", "Text",
 CellChangeTimes->{{3.6476070079833417`*^9, 3.647607046476466*^9}, {
  3.647607282753565*^9, 3.647607299216313*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Alpha]iDeformationShared", "/.", 
             RowBox[{"{", 
              RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}], "**", 
           RowBox[{"(", 
            RowBox[{"EichlerGravitinoShared1", "/.", 
             RowBox[{"{", 
              RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}]}], "//", 
          "GExpand"}], ")"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"SplitAbelianReduced", "/.", 
             RowBox[{"{", 
              RowBox[{"z", "\[Rule]", "w"}], "}"}]}], "//", "Total"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"EichlerMetricShared1", "/.", 
            RowBox[{"{", 
             RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}]}], ")"}]}], ")"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
     "Normal"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SplitAbelianReduced", "/.", 
           RowBox[{"{", 
            RowBox[{"z", "\[Rule]", "w"}], "}"}]}], "//", "Total"}], ")"}], 
        ",", "%"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "1"}], "}"}]}], "]"}], "//",
     "Normal"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PerMatDefShared1", "=", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Residue", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", "\[Infinity]"}], "}"}]}], "]"}], "&"}], ",", "%", 
      ",", 
      RowBox[{"{", "2", "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Alpha]iDeformationShared", "/.", 
             RowBox[{"{", 
              RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}], "**", 
           RowBox[{"(", 
            RowBox[{"EichlerGravitinoShared2", "/.", 
             RowBox[{"{", 
              RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}]}], "//", 
          "GExpand"}], ")"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"SplitAbelianReduced", "/.", 
             RowBox[{"{", 
              RowBox[{"z", "\[Rule]", "w"}], "}"}]}], "//", "Total"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"EichlerMetricShared2", "/.", 
            RowBox[{"{", 
             RowBox[{"z", "\[Rule]", "w"}], "}"}]}], ")"}]}], ")"}]}], ")"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
     "Normal"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SplitAbelianReduced", "/.", 
           RowBox[{"{", 
            RowBox[{"z", "\[Rule]", "w"}], "}"}]}], "//", "Total"}], ")"}], 
        ",", "%"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "1"}], "}"}]}], "]"}], "//",
     "Normal"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PerMatDefShared2", "=", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Residue", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", "1"}], "}"}]}], "]"}], "&"}], ",", "%", ",", 
      RowBox[{"{", "2", "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"PerMatDefShared", "=", 
  RowBox[{
   RowBox[{"PerMatDefShared1", "+", "PerMatDefShared2"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{
  3.6476067450528126`*^9, {3.647606780489318*^9, 3.6476068895526567`*^9}, 
   3.6476069428024693`*^9, {3.6476069776485415`*^9, 3.6476069785337877`*^9}, {
   3.647607067455385*^9, 3.6476070769374886`*^9}, {3.6476071612174788`*^9, 
   3.647607224913436*^9}, {3.647607260009403*^9, 3.6476072612896185`*^9}, {
   3.6544910687002964`*^9, 3.6544910767784433`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]2", " ", 
       RowBox[{"\[Theta]", "**", "\[Xi]"}]}], "u"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Theta]", "**", "\[Xi]"}], "u"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Theta]", "**", "\[Xi]"}], "u"]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "\[CurlyEpsilon]1", " ", 
       RowBox[{"\[Theta]", "**", "\[Xi]"}]}], "u"]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6544944648692613`*^9}]
}, Open  ]],

Cell["Let\[CloseCurlyQuote]s verify that this gives the right answer:", "Text",
 CellChangeTimes->{3.647604386967374*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "\[Equal]", 
  RowBox[{"Normal", "@", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"SharedPerMat", "-", "PerMatDefShared", "-", "SplitPerMat"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyEpsilon]1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyEpsilon]2", ",", "0", ",", "1"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6476070882443786`*^9, 3.6476071228257704`*^9}, {
  3.6476072536381245`*^9, 3.64760726610542*^9}, {3.654491068731546*^9, 
  3.654491076075321*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6476071233958373`*^9, 3.647607267040561*^9, 
  3.647935835266074*^9, 3.654494464914271*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{704, 864},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->FrontEnd`FileName[{"Creative"}, "PastelColor.nb", 
  CharacterEncoding -> "WindowsANSI"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 291, 3, 104, "Title"],
Cell[873, 27, 176, 2, 23, "Subtitle"],
Cell[1052, 31, 2055, 50, 242, "Text"],
Cell[CellGroupData[{
Cell[3132, 85, 373, 9, 82, "Input"],
Cell[3508, 96, 442, 6, 23, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3987, 107, 115, 1, 59, "Section"],
Cell[4105, 110, 374, 9, 49, "Text"],
Cell[CellGroupData[{
Cell[4504, 123, 103, 1, 36, "Subsection"],
Cell[4610, 126, 1200, 40, 93, "Text"],
Cell[5813, 168, 326, 9, 41, "Input"],
Cell[6142, 179, 1041, 39, 61, "Text"],
Cell[7186, 220, 328, 9, 41, "Input"],
Cell[7517, 231, 125, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[7667, 236, 335, 9, 41, "Input"],
Cell[8005, 247, 355, 10, 56, "Output"]
}, Open  ]],
Cell[8375, 260, 381, 10, 56, InheritFromParent],
Cell[8759, 272, 356, 10, 56, "Output"],
Cell[CellGroupData[{
Cell[9140, 286, 337, 9, 41, "Input"],
Cell[9480, 297, 1272, 42, 63, "Output"]
}, Open  ]],
Cell[10767, 342, 1238, 37, 63, InheritFromParent],
Cell[12008, 381, 1248, 40, 63, "Output"],
Cell[13259, 423, 438, 14, 49, "Text"],
Cell[13700, 439, 477, 12, 62, "Input"],
Cell[14180, 453, 512, 11, 68, "Text"],
Cell[14695, 466, 346, 9, 41, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[15078, 480, 122, 1, 28, "Subsection"],
Cell[15203, 483, 1276, 28, 184, "Text"],
Cell[CellGroupData[{
Cell[16504, 515, 672, 14, 62, "Input"],
Cell[17179, 531, 24128, 687, 1278, "Output"]
}, Open  ]],
Cell[41322, 1221, 1364, 34, 189, "Text"],
Cell[CellGroupData[{
Cell[42711, 1259, 493, 12, 82, "Input"],
Cell[43207, 1273, 15446, 414, 643, "Output"]
}, Open  ]],
Cell[58668, 1690, 319, 9, 50, "Text"],
Cell[CellGroupData[{
Cell[59012, 1703, 221, 5, 41, "Input"],
Cell[59236, 1710, 293, 4, 41, "Output"]
}, Open  ]],
Cell[59544, 1717, 243, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[59812, 1726, 581, 15, 82, "Input"],
Cell[60396, 1743, 1120, 37, 63, "Output"]
}, Open  ]],
Cell[61531, 1783, 1151, 38, 63, InheritFromParent],
Cell[62685, 1823, 1122, 37, 63, "Output"],
Cell[63810, 1862, 122, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[63957, 1867, 559, 15, 82, "Input"],
Cell[64519, 1884, 1732, 59, 105, "Output"]
}, Open  ]],
Cell[66266, 1946, 1749, 59, 104, InheritFromParent],
Cell[68018, 2007, 1729, 59, 105, "Output"],
Cell[69750, 2068, 104, 1, 30, "Text"],
Cell[69857, 2071, 260, 8, 30, "Text"],
Cell[70120, 2081, 863, 22, 59, "Input"],
Cell[70986, 2105, 145, 1, 30, "Text"],
Cell[71134, 2108, 1889, 55, 128, "Input"],
Cell[73026, 2165, 122, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[73173, 2170, 753, 18, 62, "Input"],
Cell[73929, 2190, 124, 2, 41, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[74102, 2198, 107, 1, 28, "Subsection"],
Cell[74212, 2201, 533, 16, 51, "Text"],
Cell[CellGroupData[{
Cell[74770, 2221, 674, 18, 82, "Input"],
Cell[75447, 2241, 2200, 66, 174, "Output"]
}, Open  ]],
Cell[77662, 2310, 2222, 66, 172, InheritFromParent],
Cell[79887, 2378, 2200, 66, 174, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[82124, 2449, 107, 1, 28, "Subsection"],
Cell[CellGroupData[{
Cell[82256, 2454, 852, 23, 62, "Input"],
Cell[83111, 2479, 2532, 78, 107, "Output"]
}, Open  ]],
Cell[85658, 2560, 304, 8, 52, "Text"],
Cell[CellGroupData[{
Cell[85987, 2572, 508, 13, 102, "Input"],
Cell[86498, 2587, 2066, 65, 66, "Output"]
}, Open  ]],
Cell[88579, 2655, 654, 23, 51, "Text"],
Cell[CellGroupData[{
Cell[89258, 2682, 766, 21, 49, "Input"],
Cell[90027, 2705, 611, 20, 58, "Output"]
}, Open  ]],
Cell[90653, 2728, 111, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[90789, 2733, 241, 6, 41, "Input"],
Cell[91033, 2741, 423, 14, 62, "Output"]
}, Open  ]],
Cell[91471, 2758, 288, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[91784, 2765, 324, 9, 58, "Input"],
Cell[92111, 2776, 356, 11, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92504, 2792, 326, 9, 58, "Input"],
Cell[92833, 2803, 462, 15, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93332, 2823, 326, 9, 58, "Input"],
Cell[93661, 2834, 407, 13, 62, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[94117, 2853, 116, 1, 28, "Subsection"],
Cell[94236, 2856, 703, 18, 68, "Text"],
Cell[CellGroupData[{
Cell[94964, 2878, 578, 13, 49, "Input"],
Cell[95545, 2893, 1725, 54, 112, "Output"]
}, Open  ]],
Cell[97285, 2950, 400, 12, 33, "Text"],
Cell[CellGroupData[{
Cell[97710, 2966, 922, 23, 173, "Input"],
Cell[98635, 2991, 8995, 276, 390, "Output"]
}, Open  ]],
Cell[107645, 3270, 639, 18, 81, "Text"],
Cell[CellGroupData[{
Cell[108309, 3292, 456, 13, 41, "Input"],
Cell[108768, 3307, 193, 3, 54, "Output"]
}, Open  ]],
Cell[108976, 3313, 1448, 50, 76, "Text"],
Cell[CellGroupData[{
Cell[110449, 3367, 897, 22, 122, "Input"],
Cell[111349, 3391, 2291, 67, 100, "Output"]
}, Open  ]],
Cell[113655, 3461, 281, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[113961, 3473, 403, 12, 41, "Input"],
Cell[114367, 3487, 166, 2, 41, "Output"]
}, Open  ]],
Cell[114548, 3492, 309, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[114882, 3504, 329, 8, 41, "Input"],
Cell[115214, 3514, 376, 12, 58, "Output"]
}, Open  ]],
Cell[115605, 3529, 848, 28, 54, "Text"],
Cell[CellGroupData[{
Cell[116478, 3561, 906, 22, 122, "Input"],
Cell[117387, 3585, 2169, 65, 100, "Output"]
}, Open  ]],
Cell[119571, 3653, 157, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[119753, 3660, 451, 13, 41, "Input"],
Cell[120207, 3675, 219, 3, 41, "Output"]
}, Open  ]],
Cell[120441, 3681, 356, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[120822, 3693, 377, 9, 41, "Input"],
Cell[121202, 3704, 505, 16, 62, "Output"]
}, Open  ]],
Cell[121722, 3723, 895, 29, 54, "Text"],
Cell[CellGroupData[{
Cell[122642, 3756, 955, 23, 122, "Input"],
Cell[123600, 3781, 1978, 55, 57, "Output"]
}, Open  ]],
Cell[125593, 3839, 212, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[125830, 3847, 801, 22, 62, "Input"],
Cell[126634, 3871, 268, 4, 41, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[126963, 3882, 143, 1, 59, "Section"],
Cell[127109, 3885, 639, 19, 49, "Text"],
Cell[CellGroupData[{
Cell[127773, 3908, 864, 19, 82, "Input"],
Cell[128640, 3929, 332406, 10934, 11132, "Output"]
}, Open  ]],
Cell[461061, 14866, 536, 15, 49, "Text"],
Cell[CellGroupData[{
Cell[461622, 14885, 604, 14, 41, "Input"],
Cell[462229, 14901, 13103, 260, 858, "Output"]
}, Open  ]],
Cell[475347, 15164, 512, 15, 30, "Text"],
Cell[475862, 15181, 2186, 66, 129, "Input"],
Cell[478051, 15249, 100, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[478176, 15254, 224, 6, 41, "Input"],
Cell[478403, 15262, 125, 2, 41, "Output"]
}, Open  ]],
Cell[478543, 15267, 156, 2, 30, "Text"],
Cell[478702, 15271, 2131, 64, 154, "Input"],
Cell[480836, 15337, 76, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[480937, 15342, 544, 15, 62, "Input"],
Cell[481484, 15359, 151, 2, 41, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[481684, 15367, 117, 1, 45, "Section"],
Cell[481804, 15370, 1017, 29, 125, "Text"],
Cell[CellGroupData[{
Cell[482846, 15403, 130, 2, 36, "Subsection"],
Cell[CellGroupData[{
Cell[483001, 15409, 122, 1, 27, "Subsubsection"],
Cell[483126, 15412, 589, 18, 49, "Text"],
Cell[483718, 15432, 264, 6, 62, "Input"],
Cell[483985, 15440, 1362, 46, 113, "Text"],
Cell[CellGroupData[{
Cell[485372, 15490, 757, 20, 62, "Input"],
Cell[486132, 15512, 5003, 161, 279, "Output"]
}, Open  ]],
Cell[491150, 15676, 198, 5, 30, "Text"],
Cell[491351, 15683, 231, 6, 41, "Input"],
Cell[491585, 15691, 157, 3, 30, "Text"],
Cell[491745, 15696, 480, 13, 62, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[492262, 15714, 112, 1, 21, "Subsubsection"],
Cell[492377, 15717, 1808, 60, 156, "Text"],
Cell[CellGroupData[{
Cell[494210, 15781, 771, 20, 62, "Input"],
Cell[494984, 15803, 644, 21, 57, "Output"]
}, Open  ]],
Cell[495643, 15827, 1848, 58, 158, "Text"],
Cell[CellGroupData[{
Cell[497516, 15889, 779, 20, 62, "Input"],
Cell[498298, 15911, 2203, 75, 105, "Output"]
}, Open  ]],
Cell[500516, 15989, 198, 5, 30, "Text"],
Cell[500717, 15996, 288, 7, 41, "Input"],
Cell[501008, 16005, 157, 3, 30, "Text"],
Cell[501168, 16010, 560, 14, 82, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[501777, 16030, 105, 1, 36, "Subsection"],
Cell[501885, 16033, 1010, 28, 90, "Text"],
Cell[CellGroupData[{
Cell[502920, 16065, 107, 1, 27, "Subsubsection"],
Cell[503030, 16068, 142, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[503197, 16073, 626, 17, 41, "Input"],
Cell[503826, 16092, 8442, 258, 279, "Output"]
}, Open  ]],
Cell[512283, 16353, 117, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[512425, 16358, 299, 7, 41, "Input"],
Cell[512727, 16367, 2939, 90, 108, "Output"]
}, Open  ]],
Cell[515681, 16460, 202, 4, 49, "Text"],
Cell[CellGroupData[{
Cell[515908, 16468, 640, 16, 102, "Input"],
Cell[516551, 16486, 9556, 266, 260, "Output"]
}, Open  ]],
Cell[526122, 16755, 88, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[526235, 16760, 522, 13, 102, "Input"],
Cell[526760, 16775, 2063, 67, 66, "Output"]
}, Open  ]],
Cell[528838, 16845, 162, 5, 68, "Text"],
Cell[CellGroupData[{
Cell[529025, 16854, 345, 9, 41, "Input"],
Cell[529373, 16865, 913, 30, 62, "Output"]
}, Open  ]],
Cell[530301, 16898, 497, 13, 52, "Text"],
Cell[CellGroupData[{
Cell[530823, 16915, 462, 11, 79, "Input"],
Cell[531288, 16928, 1960, 61, 81, "Output"]
}, Open  ]],
Cell[533263, 16992, 405, 11, 49, "Text"],
Cell[CellGroupData[{
Cell[533693, 17007, 236, 5, 41, "Input"],
Cell[533932, 17014, 926, 30, 59, "Output"]
}, Open  ]],
Cell[534873, 17047, 85, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[534983, 17052, 513, 14, 98, "Input"],
Cell[535499, 17068, 986, 30, 58, "Output"]
}, Open  ]],
Cell[536500, 17101, 214, 4, 49, "Text"],
Cell[CellGroupData[{
Cell[536739, 17109, 566, 15, 80, "Input"],
Cell[537308, 17126, 175, 2, 41, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[537532, 17134, 175, 2, 21, "Subsubsection"],
Cell[537710, 17138, 588, 14, 106, "Text"],
Cell[CellGroupData[{
Cell[538323, 17156, 723, 17, 82, "Input"],
Cell[539049, 17175, 116, 2, 41, "Output"]
}, Open  ]],
Cell[539180, 17180, 353, 11, 30, "Text"],
Cell[CellGroupData[{
Cell[539558, 17195, 686, 17, 62, "Input"],
Cell[540247, 17214, 1228, 41, 81, "Output"]
}, Open  ]],
Cell[541490, 17258, 142, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[541657, 17263, 601, 16, 62, "Input"],
Cell[542261, 17281, 611, 21, 59, "Output"]
}, Open  ]],
Cell[542887, 17305, 117, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[543029, 17310, 652, 17, 82, "Input"],
Cell[543684, 17329, 529, 18, 58, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[544262, 17353, 109, 1, 21, "Subsubsection"],
Cell[544374, 17356, 425, 12, 49, "Text"],
Cell[CellGroupData[{
Cell[544824, 17372, 753, 18, 82, "Input"],
Cell[545580, 17392, 283, 8, 56, "Output"]
}, Open  ]],
Cell[545878, 17403, 116, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[546019, 17408, 795, 18, 62, "Input"],
Cell[546817, 17428, 119, 2, 41, "Output"]
}, Open  ]],
Cell[546951, 17433, 128, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[547104, 17438, 803, 18, 82, "Input"],
Cell[547910, 17458, 243, 8, 56, "Output"]
}, Open  ]],
Cell[548168, 17469, 404, 12, 30, "Text"],
Cell[CellGroupData[{
Cell[548597, 17485, 754, 17, 62, "Input"],
Cell[549354, 17504, 527, 18, 59, "Output"]
}, Open  ]],
Cell[549896, 17525, 168, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[550089, 17531, 698, 17, 62, "Input"],
Cell[550790, 17550, 165, 2, 41, "Output"]
}, Open  ]],
Cell[550970, 17555, 177, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[551172, 17561, 752, 19, 82, "Input"],
Cell[551927, 17582, 429, 15, 58, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[552417, 17604, 116, 1, 36, "Subsection"],
Cell[CellGroupData[{
Cell[552558, 17609, 120, 1, 27, "Subsubsection"],
Cell[552681, 17612, 360, 6, 49, "Text"],
Cell[553044, 17620, 1119, 27, 102, "Input"],
Cell[554166, 17649, 1598, 41, 129, "Text"],
Cell[555767, 17692, 2144, 53, 202, "Input"],
Cell[557914, 17747, 145, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[558084, 17752, 442, 11, 62, "Input"],
Cell[558529, 17765, 175, 2, 41, "Output"]
}, Open  ]],
Cell[558719, 17770, 1031, 30, 70, "Text"],
Cell[CellGroupData[{
Cell[559775, 17804, 1969, 53, 242, "Input"],
Cell[561747, 17859, 817, 26, 63, "Output"]
}, Open  ]],
Cell[562579, 17888, 121, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[562725, 17893, 673, 17, 82, "Input"],
Cell[563401, 17912, 149, 2, 41, "Output"]
}, Open  ]],
Cell[563565, 17917, 184, 4, 30, "Text"],
Cell[563752, 17923, 2391, 72, 137, "Input"],
Cell[566146, 17997, 111, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[566282, 18002, 917, 21, 102, "Input"],
Cell[567202, 18025, 95, 1, 41, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[567346, 18032, 117, 1, 21, "Subsubsection"],
Cell[567466, 18035, 439, 7, 68, "Text"],
Cell[567908, 18044, 1168, 27, 102, "Input"],
Cell[569079, 18073, 1559, 44, 167, "Text"],
Cell[570641, 18119, 2178, 51, 182, "Input"],
Cell[572822, 18172, 121, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[572968, 18177, 346, 9, 62, "Input"],
Cell[573317, 18188, 148, 2, 41, "Output"]
}, Open  ]],
Cell[573480, 18193, 960, 29, 70, "Text"],
Cell[CellGroupData[{
Cell[574465, 18226, 3877, 104, 442, "Input"],
Cell[578345, 18332, 1213, 39, 62, "Output"]
}, Open  ]],
Cell[579573, 18374, 121, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[579719, 18379, 730, 19, 82, "Input"],
Cell[580452, 18400, 122, 2, 41, "Output"]
}, Open  ]],
Cell[580589, 18405, 184, 4, 30, "Text"],
Cell[580776, 18411, 3331, 98, 196, "Input"],
Cell[584110, 18511, 111, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[584246, 18516, 977, 22, 102, "Input"],
Cell[585226, 18540, 164, 2, 41, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[585451, 18549, 103, 1, 36, "Subsection"],
Cell[585557, 18552, 804, 12, 125, "Text"],
Cell[CellGroupData[{
Cell[586386, 18568, 117, 1, 27, "Subsubsection"],
Cell[586506, 18571, 404, 9, 49, "Text"],
Cell[CellGroupData[{
Cell[586935, 18584, 774, 20, 82, "Input"],
Cell[587712, 18606, 1016, 32, 92, "Output"]
}, Open  ]],
Cell[588743, 18641, 170, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[588938, 18648, 2558, 70, 202, "Input"],
Cell[591499, 18720, 694, 23, 56, "Output"]
}, Open  ]],
Cell[592208, 18746, 121, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[592354, 18751, 653, 18, 82, "Input"],
Cell[593010, 18771, 121, 2, 41, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[593180, 18779, 115, 1, 21, "Subsubsection"],
Cell[593298, 18782, 362, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[593685, 18794, 783, 20, 102, "Input"],
Cell[594471, 18816, 1272, 40, 110, "Output"]
}, Open  ]],
Cell[595758, 18859, 282, 5, 49, "Text"],
Cell[CellGroupData[{
Cell[596065, 18868, 4994, 143, 402, "Input"],
Cell[601062, 19013, 806, 26, 56, "Output"]
}, Open  ]],
Cell[601883, 19042, 121, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[602029, 19047, 709, 20, 82, "Input"],
Cell[602741, 19069, 144, 2, 41, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/schottky.m <==
(* ::Package:: *)

(* ::Text:: *)
(*schottky.m*)


(* ::Text:: *)
(*A Mathematica package by Sam Playle, for computations involving (super) Schottky groups. *)


Print["N.B. some functions in this package (schottky.m) depend on grassmann.m"];


ExpDot[a_,b_]:=Product>>[a[[i]]^b[[i]],{i,Length[b]}];
ExpDot::usage="ExpDot[a,b], where a and b are lists, outputs the product \!\(\*UnderscriptBox[\(\[Product]\), \(i\)]\)a\[LeftDoubleBracket]i\!\(\*SuperscriptBox[\(\[RightDoubleBracket]\), \(b\[LeftDoubleBracket]i\[RightDoubleBracket]\)]\).";


zero[x_]:=0;
zero::usage="zero is the function which maps to 0.";


SuperDerivative[x_,Z_]:=GD[x,Z[[2]]]+Z[[2]]**D[x,Z[[1]]];
SuperDerivative::usage="SuperDerivative[x,Z] gives the super-derivative of x with respect to the super-conformal coordinate Z={z,\[Zeta]}, \!\(\*SubscriptBox[\(D\), \(Z\)]\)x=(\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Zeta]\)]\)+\[Zeta]\!\(\*SubscriptBox[\(\[PartialD]\), \(z\)]\))x.";


STr[M_]:=M[[1,1]]+M[[2,2]]-M[[3,3]];
STr::usage="STr[M] of a (2|1)\[Cross](2|1) matrix outputs the supertrace M\[LeftDoubleBracket]1,1\[RightDoubleBracket]+M\[LeftDoubleBracket]2,2\[RightDoubleBracket]-M\[LeftDoubleBracket]3,3\[RightDoubleBracket].";


Ber21[X_,\[Theta]list_]:=Module[{a,b,c,d,e},
a={{X[[1,1]],X[[1,2]]},{X[[2,1]],X[[2,2]]}};
b={{X[[1,3]]},{X[[2,3]]}};
c={{X[[3,1]],X[[3,2]]}};
d={{X[[3,3]]}};
e=a-GDot[b,d,c];
(e[[1,1]]**e[[2,2]]-e[[2,1]]**e[[1,2]])**GInverse[d,\[Theta]list][[1,1]]
];
Ber21::usage="Ber21[M] of a (2|1)\[Cross](2|1) matrix outputs the Berezinian (superdeterminant).";


Id3={{1,0,0},{0,1,0},{0,0,1}};
Id3::usage="Id3 is the 3\[Cross]3 identity matrix";


P[y_]:={{y,0,0},{0,1/y,0},{0,0,1}};
P::usage="P[y] is the 3\[Cross]3 diagonal matrix with non-zero entries y, \!\(\*SuperscriptBox[\(y\), \(-1\)]\), 1.";


\[CurlyPi][x_,y_]:=x[[1]]**y[[2]]-x[[2]]**y[[1]]-x[[3]]**y[[3]];
\[CurlyPi]::usage="\[CurlyPi][x,y] is the orthosymplectic form on \!\(\*SuperscriptBox[
StyleBox[\"C\",\nFontWeight->\"Bold\"], \(2 | 1\)]\) given by x\[LeftDoubleBracket]1\[RightDoubleBracket]**y\[LeftDoubleBracket]2\[RightDoubleBracket]-x\[LeftDoubleBracket]2\[RightDoubleBracket]**y\[LeftDoubleBracket]1\[RightDoubleBracket]-x\[LeftDoubleBracket]3\[RightDoubleBracket]**y\[LeftDoubleBracket]3\[RightDoubleBracket].";


HomogToSuperconf[Z_]:={Z[[1]]/Z[[2]],Z[[3]]/Z[[2]]};
HomogToSuperConf::usage="HomogToSuperconf[{\[Lambda]z,\[Lambda],\[Lambda]\[Zeta]}] outputs {z,\[Zeta]}, the superconformal coordinates of a point entered in terms of homogeneous coordinates.";


Superdifference[Z_,W_]:=\[CurlyPi][{Z[[1]],1,Z[[2]]},{W[[1]],1,W[[2]]}];
Superdifference::usage="Superdifference[Z,W] outputs the superdifference z-w-\[Zeta]\[Psi] of the two super-points Z=z|\[Zeta] and W=w|\[Psi].";


gam[Amat_,\[Theta]_,\[Phi]_]:=Join[Join[Amat//Transpose,{{\[Theta],\[Phi]}}]//Transpose,{Join[Sqrt[Amat//Det]GDot[{{0,1},{-1,0}},Inverse[Amat],{\[Theta],\[Phi]}],{Sqrt[Amat//Det]-3/2 \[Theta]**\[Phi]/Sqrt[Amat//Det]}]}];
gam::usage="gam[Amat,\[Theta],\[Phi]] is one way to express an OSp(1|2) matrix with a PSL(2,C) matric and 2 odd parameters.";


GAMxy[u_,v_,R_]:=gam[{R{u[[2]],-u[[1]]},{v[[2]],-v[[1]]}},R u[[3]], v[[3]]];
GAMxy::usage="GAMxy[u,v,R] gives an OSp(1|2) matrix which maps u to (0,1|0), v to (1,0|0), and R varies the ratio between the first two lines of the matrix.";


\[CapitalTheta][U_,Z_,V_]:=(U[[3]]** \[CurlyPi][Z,V]+Z[[3]]**\[CurlyPi][V,U]+V[[3]]**\[CurlyPi][U,Z]+U[[3]]**Z[[3]]**V[[3]])/(Sqrt[\[CurlyPi][U,Z]** \[CurlyPi][Z,V]**\[CurlyPi][V,U]])
\[CapitalTheta]::usage="\[CapitalTheta][U,Z,V] is the odd super-projective invariant of 3 points, given in terms of \!\(\*SuperscriptBox[
StyleBox[\"C\",\nFontWeight->\"Bold\"], \(2 | 1\)]\) homogeneous coordinates.";


Suvk[U_,V_,sk_,FermList_]:=GDot[GInverse[GAMxy[U,V,R],FermList],P[sk],GAMxy[U,V,R]]//GExpand//Expand//Simplify
Suvk::usage="Suvk[U,V,sk,FermList] outputs an OSp(1|2) matrix whose attractive fixed point is U, whose repulsive fixed point is V, and whose eigenvalues are sk, 1/sk and 1 (with |sk|<1). FermList is a list of odd parameters needed for the computation.";


gen[n_]:=n/2+1/4+((-1)^(n+1))/4;
gen::usage="gen[n] maps 1\[Rule]1,2\[Rule]1,3\[Rule]2,4\[Rule]2,5\[Rule]3,6\[Rule]3 and so on.";


CountGenerators[word_,g_]:=Module[{i,count},count=Table[0,{i,1,g}];
For[i=1,i<=Length[word],i++,count[[gen[word[[i]]]]]++];
count
];
CountGenerators::usage="CountGenerators[word,g] outputs a list of length g counting how many powers (positive or negative) of a generator appear in a word.";


GoodPowers[word_,powers_]:=And@@(#>=0&/@(powers-CountGenerators[word,Length@powers]));
GoodPowers::usage="GoodPowers[word,powers] is a Boolean which outputs True if, given a word and a list specifying a particular power for each generator, the 'total' power of each generator in the word is less than or equal to the one specified.";


correctedID[i_,n_,k_]:=Table[If[j+Length[IntegerDigits[i,n]]<k+1,1,1+IntegerDigits[i,n][[j+Length[IntegerDigits[i,n]]-k]]],{j,k}]
correctedID::usage="correctedID[i,n,k] gives a base-n representation of an integer, useful for giving an ordered list of words.";


numbad[v_]:=Sum[Boole[(-1)^v[[k]]gen[v[[k]]]+(-1)^v[[k+1]]gen[v[[k+1]]]==0],{k,Length[v]-1}];
numbad::usage="numbad[v] counts the number of instances of two consecutive maps being the inverse of each other in the product of Moebius maps corresponding to v. If it gives a non-zero output, then the Moebius map corresponding to v is not actually Length[v]-th order.";


WordsPowersOfLength[l_,powers_]:=Module[{i,list,g},
list={};
g=Length@powers;
For[i=1,i<=(2g)^l,i+=1,
If[
And[numbad[correctedID[i,2g,l]]==0,GoodPowers[correctedID[i,2g,l],powers]],
list=Join[list,{correctedID[i,2g,l]}]
];
];
list];
WordsPowersOfLength::usage="Given a list of maximum 'total powers' of each generator, WordsPowersOfLength[l,powers] outputs a list of all words saturating that bound.";


WordsPowersUpToLength[l_,powers_]:=If[l==0,{{}},Join[WordsPowersUpToLength[l-1,powers],WordsPowersOfLength[l,powers]]];
WordsPowersUpToLength::usage="Given a list of maximum 'total powers' of each generator, WordsPowersOfLength[l,powers] outputs a list of all words up to and including that bound.";


WordsGenPowers[ListOfOrders_]:=WordsPowersUpToLength[Total@ListOfOrders,ListOfOrders];
WordsGenPowers::usage="Given a list of natural numbers, WordsGenPowers[list] outputs all words where the total power of each generator is less than the corresponding entry in the list.";


\[CapitalPhi]={{0,0,1},{0,0,0},{0,-1,0}};
\[CapitalPhi]::usage="\[CapitalPhi] is the matrix {{0,0,1},{0,0,0},{0,-1,0}}";


GSone[f_,ferm_]:=Module[{ft,t},
ft=f/.{ferm->t ferm};
(ft/.{t->0})+ferm**GD[(D[ft,t]/.{t->0}),ferm]
];
GS[f_,fermList_]:=If[Length[fermList]==1,GSone[f,fermList[[1]]],GSone[GS[f,Drop[fermList,1]],fermList[[1]]]]//GExpand
GS::usage="GS[f,fermList] writes an expression f depending on odd variables (including e.g. sqrt, Log) as a polynomial in the odd variables.";


DLogz[z_,y_,FermList_]:=(\[CurlyPi][z,GDot[\[CapitalPhi],y]]**GS[1/\[CurlyPi][z,y],FermList])//GExpand;
DLogz::usage="DLogz[Z,Y,Fermlist] outputs \!\(\*SubscriptBox[\(D\), \(Z\)]\)Log(Z-Y).";


indexHide[x_]:=If[(-1)^x==1,"",-1];
numToText[x_]:=Superscript[Subscript["S",gen[x]],indexHide[x]]
wordToTextList[v_]:=If[Length[v]==0,{"Id"},(numToText/@v)//Join]
wordToText[v_]:=Print@@(v//wordToTextList);
wordToTextList::usage="wordToTextList[v] converts a word (using our notation) into a readable representation of the word.";


SupSchotProd[v_,V_]:=If[
Length[v]>=2,
GDot@@(V[[#]]&/@v),
If[Length[v]==1,V[[v[[1]]]],Id3]
]
SupSchotProd::usage="SupSchotProd[v,V] takes a word and the list of generators and their inverses, and outputs the corresponding super Schottky matrix.";


SuperOmTerm[V_,word_,Z_,FixedPoints_,FermList_,OptionsPattern[]]:=Table[(If[Length[word]==0||Not[(gen[Last[word]]==\[Mu])],
(
(DLogz[Z,GDot[SupSchotProd[word,V],FixedPoints[[\[Mu],1]]],FermList])
-
(DLogz[Z,GDot[SupSchotProd[word,V],FixedPoints[[\[Mu],2]]],FermList]))
,0]
),
{\[Mu],Length[V]/2}]//GExpand//Apart;
SuperOmTerm::usage="SuperOmTerm[V,word,Z,FixedPoints,FermList] outputs the term associated to a given Schottky word in the Schottky expansion for the super-abelian differential.";


Updates::usage="Updates is an option for Schottky group computations with a lot of terms e.g. superOm (Abelian differential) and PeriodList (period matrix). If it's set to True, then the computation prints updates each time it finishes computing a term.";


Options[superOm]={Updates->False};
superOm[V_,wordList_,Z_,FixedPoints_,FermList_,OptionsPattern[]]:=Module[{i},
For[i=1,i<=Length[wordList],i++,
OmWord[V,wordList[[i]],Z,FixedPoints,FermList]=SuperOmTerm[V,wordList[[i]],Z,FixedPoints,FermList];
If[OptionValue[Updates],Print@@Join[{"The contribution from "},wordList[[i]]//wordToTextList, {" is 
\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(1\)]\)="},{OmWord[V,wordList[[i]],Z,FixedPoints,FermList][[1]]}, {" 
\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(2\)]\)="},{OmWord[V,wordList[[i]],Z,FixedPoints,FermList][[2]]}]
]];
OmWord[V,#,Z,FixedPoints,FermList]&/@wordList
];
superOm::usage="Given a list of Schottky words, superOm[V,wordList,Z,FixedPoints,FermList] outputs the corresponding list of terms the Schottky expansion of the super-Abelian differential. For large calculations, superOm[V,wordList,Z,FixedPoints,FermList,Updates\[Rule]True] displays the progress of the calculation.";


partialLogz[z_,y_,FermList_]:=(\[CurlyPi][z,GDot[\[CapitalPhi].\[CapitalPhi],y]]**GS[1/\[CurlyPi][z,y],FermList])//GExpand;
partialLogz::usage="partialLogz[Z,Y,Fermlist] outputs \!\(\*SubscriptBox[\(\[PartialD]\), \(Z\)]\)Log(Z-Y).";


ReducedOmTerm[V_,word_,Z_,FixedPoints_,FermList_,OptionsPattern[]]:=Table[(If[Length[word]==0||Not[(gen[Last[word]]==\[Mu])],
(
(partialLogz[Z,GDot[SupSchotProd[word,V],FixedPoints[[\[Mu],1]]],FermList])
-
(partialLogz[Z,GDot[SupSchotProd[word,V],FixedPoints[[\[Mu],2]]],FermList]))
,0]
),
{\[Mu],Length[V]/2}]//GExpand//Apart;
ReducedOmTerm::usage="ReducedOmTerm[V,word,Z,FixedPoints,FermList] outputs the term associated to a given Schottky word in the Schottky expansion for the abelian differential on the reduced surface.";


Options[ReducedOm]={Updates->False};
ReducedOm[V_,wordList_,Z_,FixedPoints_,FermList_,OptionsPattern[]]:=Module[{i},
For[i=1,i<=Length[wordList],i++,
RedOmWord[V,wordList[[i]],Z,FixedPoints,FermList]=ReducedOmTerm[V,wordList[[i]],Z,FixedPoints,FermList];
If[OptionValue[Updates],Print@@Join[{"The contribution from "},wordList[[i]]//wordToTextList, {" is 
\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(1\)]\)="},{RedOmWord[V,wordList[[i]],Z,FixedPoints,FermList][[1]]}, {" 
\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(2\)]\)="},{RedOmWord[V,wordList[[i]],Z,FixedPoints,FermList][[2]]}]
]];
RedOmWord[V,#,Z,FixedPoints,FermList]&/@wordList
];
ReducedOm::usage="Given a list of Schottky words, superOm[V,wordList,Z,FixedPoints,FermList] outputs the corresponding list of terms the Schottky expansion of the super-Abelian differential. For large calculations, superOm[V,wordList,Z,FixedPoints,FermList,Updates\[Rule]True] displays the progress of the calculation.";


validpm[mu_,nu_,v_]:=(gen[v[[1]]]!=nu)&&(gen[v[[Length[v]]]]!=mu)&&(numbad[v]==0)
validpm::usage="\!\(\*
StyleBox[\"validpm\",\nFontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",\nFontWeight->\"Bold\"]\)checks that the right-most element is not a power of \!\(\*FormBox[SuperscriptBox[SubscriptBox[\(S\), \(\[Mu]\)], \(n\)],
TraditionalForm]\) and that the right-most element is not a power of \!\(\*FormBox[SuperscriptBox[SubscriptBox[\(S\), \(\[Mu]\)], \(n\)],
TraditionalForm]\), and checks that \!\(\*
StyleBox[\"v\",\nFontWeight->\"Bold\"]\) is a valid Length[\!\(\*
StyleBox[\"v\",\nFontWeight->\"Bold\"]\)]-th order term (no cancellations).";


Log\[CapitalPsi][W_,X_,Y_,Z_]:=Log[\[CurlyPi][W,X]]+Log[\[CurlyPi][Y,Z]]-Log[\[CurlyPi][W,Z]]-Log[\[CurlyPi][Y,X]];
Log\[CapitalPsi]::usage="Log\[CapitalPsi] gives the logarithm of the super-projective invariant of four super points.";


\[CapitalPsi][W_,X_,Y_,Z_]:=(\[CurlyPi][W,X] \[CurlyPi][Y,Z])/(\[CurlyPi][W,Z] \[CurlyPi][Y,X]);
\[CapitalPsi]::usage="\[CapitalPsi] is the super-projective cross-ratio";


superpmsummand3[v_,V_,FPs_,mu_,nu_,FermList_]:=Module[{term1,term2,term3},
term1=-GS[Log\[CapitalPsi][FPs[[nu,1]],GDot[SupSchotProd[v,V],FPs[[mu,2]]],FPs[[nu,2]],GDot[SupSchotProd[v,V],FPs[[mu,1]]]],FermList];
term2=term1-(term1/.((#->0)&/@FermList));
term3=-Log[\[CapitalPsi][FPs[[nu,1]],GDot[SupSchotProd[v,V],FPs[[mu,2]]],FPs[[nu,2]],GDot[SupSchotProd[v,V],FPs[[mu,1]]]]]/.((#->0)&/@FermList);
term2+term3
]
superpmsummand3::usage="superpmsummand3 gives the summand in the Schottky expression for the super Period matrix.";


superpmListTerm3[v_,V_,FPs_,mults_,FermList_]:=
If[Length@v==0,Table[If[i==j,Log[mults[[i]]],-GS[Log@\[CapitalPsi][FPs[[j,i]],GDot[SupSchotProd[v,V],FPs[[i,j]]],FPs[[j,j]],GDot[SupSchotProd[v,V],FPs[[i,i]]]],FermList]],{i,1,Length[V]/2},{j,1,Length[V]/2}],
Table[If[validpm[i,j,v],superpmsummand3[v,V,FPs,i,j,FermList],0],{i,1,Length@V/2},{j,1,Length@V/2}]];
superpmListTerm3::usage="superpmListTerm3 outputs the term in the series expansion for the period matrix associated to a particular Schottky word.";


SerFold[f_,list_]:=If[Length[list]==1,Series[f,list[[1]]],SerFold[Series[f,list[[1]]],Drop[list,1]]];
SerFold::usage="SerFold[f,{{x,0,3},...,{z,0,6}}] gives the series expansion of f in terms of an arbitrary number of expansion variables.";


Options[PeriodList]={Updates->False};
PeriodList[wordList_,V_,FixedPoints_,mults_,FermList_,SerPow_,OptionsPattern[]]:=Module[{i},
For[i=1,i<=Length[wordList],i++,
PeriodMatList[wordList[[i]],V,FixedPoints,FermList]=(SerFold[superpmListTerm3[wordList[[i]],V,FixedPoints,mults,FermList],SerPow])//Simplify//Normal;
If[OptionValue[Updates],Print@@Join[{"The contribution from "},wordList[[i]]//wordToTextList, {" is ",PeriodMatList[wordList[[i]],V,FixedPoints,FermList]//MatrixForm}
]]
];
PeriodMatList[#,V,FixedPoints,FermList]&/@wordList
];


SzegoTerm[S_,Y_,Z_]:=\[CurlyPi][Y,GDot[\[CapitalPhi],S,\[CapitalPhi],Z]]/\[CurlyPi][Y,GDot[S,Z]];
SzegoList[z_,w_,V_,WordList_]:=(SzegoTerm[SupSchotProd[#,V],{z,1,0},{w,1,0}]&/@WordList)
SzegoList::usage="SzegoList[z,w,V,WordList] outputs a list of terms in the Poincar\[EAcute] series for the Szego kernel S(z,w) for a Schottky group where V=(\!\(\*SuperscriptBox[SubscriptBox[\(S\), \(1\)], \(-1\)]\),\!\(\*SubscriptBox[\(S\), \(1\)]\),...,\!\(\*SuperscriptBox[SubscriptBox[\(S\), \(g\)], \(-1\)]\),\!\(\*SubscriptBox[\(S\), \(g\)]\)) and WordList is a list of Schottky group words to sum over.";


ddLnEList[z_,w_,V_,WordList_]:=(SzegoTerm[SupSchotProd[#,V],{z,1,0},{w,1,0}]&/@WordList)^2
ddLnEList::usage="ddLnEList[z,w,V,WordList] outputs a list of terms in the Poincar\[EAcute] series for \!\(\*FormBox[\(\*SubscriptBox[\(\[PartialD]\), \(z\)]\(\*SubscriptBox[\(\[PartialD]\), \(w\)]Log\)\\\ \(E(z, w)\)\\\ where\\\ \(E(z, w)\)\\\ is\\\ the\\\ Schottky - Klein\\\ prime\\\ form\),
TraditionalForm]\) for a Schottky group where V=(\!\(\*SuperscriptBox[SubscriptBox[\(S\), \(1\)], \(-1\)]\),\!\(\*SubscriptBox[\(S\), \(1\)]\),...,\!\(\*SuperscriptBox[SubscriptBox[\(S\), \(g\)], \(-1\)]\),\!\(\*SubscriptBox[\(S\), \(g\)]\)) and WordList is a list of Schottky group words to sum over.";

